The fate of bound systems through Sudden Future Singularities

Sudden singularities occur in FRW spacetimes when the scale factor remains finite and different from zero while some of its derivatives diverge. After proper rescaling, the scale factor close to such a singularity at $t=0$ takes the form $a(t)=1+ c |t|^\eta$ (where $c$ and $\eta$ are parameters and $\eta\geq 0$). We investigate analytically and numerically the geodesics of free and gravitationally bound particles through such sudden singularities. We find that even though free particle geodesics go through sudden singularities for all $\eta\geq 0$, bound systems get dissociated for a wide range of the parameter $c$. For $\eta <1$ bound particles receive a diverging impulse at the singularity and get dissociated for all positive values of the parameter $c$. For $\eta > 1$ (Sudden Future Singularities (SFS)) bound systems get a finite impulse that depends on the value of $c$ and get dissociated for values of $c$ larger than a critical value $c_{cr}(\eta,\omega_0)>0$ that increases with the value of $\eta$ and the rescaled angular velocity $\omega_0$ of the bound system. We obtain an approximate equation for the analytical estimate of $c_{cr}(\eta,\omega_0)$. We also obtain its accurate form by numerical derivation of the bound system orbits through the singularities. Bound system orbits through Big Brake singularities ($c<0$, $1<\eta<2$) are also derived numerically and are found to get disrupted at the singularity. However, they remain bound for all values of the parameter $c$ considered.

==> figs-sfs.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    362887,       7307]
NotebookOptionsPosition[    361478,       7258]
NotebookOutlinePosition[    361818,       7273]
CellTagsIndexPosition[    361775,       7270]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.6714412242899303`*^9, 3.6714412501043005`*^9}, {
  3.6714412989225597`*^9, 3.671441301993333*^9}, {3.6714413750286975`*^9, 
  3.6714414142330494`*^9}},
 FontSize->18],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"pl1", "=", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"1", "+", 
       RowBox[{"c1", " ", 
        SuperscriptBox[
         RowBox[{"Abs", "[", "t", "]"}], "eta"]}]}], " ", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"c1", "\[Rule]", "2"}], ",", 
        RowBox[{"eta", "\[Rule]", "1.5"}]}], "}"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", 
       RowBox[{"-", "10"}], ",", "10"}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Orange", ",", "Thick"}], "}"}]}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"pl2", "=", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       SuperscriptBox["c1", 
        FractionBox["1", "eta"]], " ", "t", " ", 
       RowBox[{"Hypergeometric2F1", "[", 
        RowBox[{"1", ",", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          FractionBox["1", "eta"]}], ",", 
         RowBox[{"1", "+", 
          FractionBox["1", "eta"]}], ",", 
         RowBox[{
          RowBox[{"-", "c1"}], " ", 
          SuperscriptBox[
           RowBox[{"Abs", "[", "t", "]"}], "eta"]}]}], "]"}]}], " ", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"c1", "\[Rule]", "2"}], ",", 
        RowBox[{"eta", "\[Rule]", "1.5"}]}], "}"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", 
       RowBox[{"-", "10"}], ",", "10"}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Blue", ",", "Dashed"}], "}"}]}]}], "]"}]}], ";"}], "\n", 
 RowBox[{"Show", "[", 
  RowBox[{"pl1", ",", "pl2", ",", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{"Inset", "[", 
      RowBox[{"\"\<\[Eta]=1.5,  c=2\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "60"}], "}"}]}], "]"}], "}"}], "]"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
   RowBox[{"Frame", "\[Rule]", "True"}], ",", 
   RowBox[{"FrameLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<t\>\"", ",", "\"\<r(t)\>\""}], "}"}]}], ",", 
   RowBox[{"BaseStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Large", ",", 
      RowBox[{"FontFamily", "\[Rule]", "\"\<Times\>\""}], ",", "Italic"}], 
     "}"}]}], ",", 
   RowBox[{"LabelStyle", "\[Rule]", 
    RowBox[{"Directive", "[", 
     RowBox[{"Black", ",", "Large"}], "]"}]}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.6705831162410216`*^9, 3.6705831687021675`*^9}, {
   3.670583211880435*^9, 3.6705832160042715`*^9}, {3.6705849252113695`*^9, 
   3.67058493676377*^9}, 3.6705849816087084`*^9, {3.6709180647039614`*^9, 
   3.6709181663586965`*^9}, {3.670918228009734*^9, 3.670918347732191*^9}, {
   3.671439905218317*^9, 3.6714399262518597`*^9}, 3.6714405455747285`*^9, {
   3.671440678964347*^9, 3.67144069546379*^9}, {3.671440804573141*^9, 
   3.6714408085127535`*^9}, {3.6714408493445387`*^9, 
   3.6714408535255384`*^9}, {3.6714408958366723`*^9, 
   3.6714409075330257`*^9}, {3.6714409528741446`*^9, 3.6714410328776503`*^9}},
 FontSize->18],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    {RGBColor[1, 0.5, 0], Thickness[Large], Opacity[1.], 
     LineBox[CompressedData["
1:eJw1lmk41Hsfxkcqky00MdLJ8q+IQgot9Ps61sTMHFlKo5OyFMp6KpWihVKn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      "]]}}, {{}, {}, 
    {RGBColor[0, 0, 1], AbsoluteThickness[1.6], Opacity[1.], 
     Dashing[{Small, Small}], LineBox[CompressedData["
1:eJwtlX001Pkex4e5HkeURkZaD/M1KnrwWGqm/X2w9Pst1b1obGKjPJxtbJJu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      "]]}}, 
   TagBox[InsetBox[
     RowBox[{
      RowBox[{"\[Eta]", "=", "1.5"}], ",", "  ", 
      RowBox[{"c", "=", "2"}]}], {2, 60}],
    "InsetString"]},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  BaseStyle->{Large, FontFamily -> "Times", Italic},
  DisplayFunction->Identity,
  Frame->True,
  FrameLabel->{
    FormBox["\"t\"", TraditionalForm], 
    FormBox["\"r(t)\"", TraditionalForm]},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImageSize->{1013., Automatic},
  LabelStyle->Directive[
    GrayLevel[0], Large],
  Method->{"DefaultBoundaryStyle" -> Automatic, "ScalingFunctions" -> None},
  PlotRange->All,
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.6714392112128725`*^9, 3.671439827241253*^9, {3.6714399127473197`*^9, 
   3.671439929392516*^9}, 3.671440547362344*^9, {3.671440683782568*^9, 
   3.6714406962478704`*^9}, 3.6714408092761173`*^9, 3.6714408545951047`*^9, {
   3.671440903106066*^9, 3.6714409082806425`*^9}, {3.6714409761586056`*^9, 
   3.6714409854952774`*^9}, {3.6714410280875607`*^9, 3.6714410333936157`*^9}, 
   3.671441201634822*^9, 3.6839802685269403`*^9},
 FontSize->18]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", 
   RowBox[{"eta", ",", "c1"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"c1", "=", "2.0"}], ";", " ", 
   RowBox[{"eta", "=", "1.1"}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"parameter", " ", "values"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"tend", "=", "2"}], ";", " ", 
   RowBox[{"ti", "=", 
    RowBox[{"-", "3"}]}], ";"}], "  ", 
  RowBox[{"(*", " ", 
   RowBox[{"time", " ", "limits"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"a", "=", 
    RowBox[{"1", "+", 
     RowBox[{"c1", " ", 
      RowBox[{
       RowBox[{"Abs", "[", "t", "]"}], "^", "eta"}]}]}]}], ";"}], "  ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "scale", " ", "factor", " ", "for", " ", "sudden", " ", "future", " ", 
     "singularity", " ", "at", " ", "t"}], "=", "1"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"d2a", "=", 
   RowBox[{"D", "[", 
    RowBox[{"a", ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", "2"}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ff", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"d2a", "/", "a"}], " ", "//", " ", "ComplexExpand"}], " ", "//", 
    " ", "FullSimplify"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Plot", "[", 
   RowBox[{"a", ",", 
    RowBox[{"{", 
     RowBox[{"t", ",", "ti", ",", "tend"}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Plot", "[", 
   RowBox[{"ff", ",", 
    RowBox[{"{", 
     RowBox[{"t", ",", "ti", ",", "tend"}], "}"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ss", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"solution", "=", 
    RowBox[{"NDSolve", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           SuperscriptBox["r", "\[DoublePrime]",
            MultilineFunction->None], "[", "t", "]"}], "-", 
          RowBox[{"ff", " ", 
           RowBox[{"r", "[", "t", "]"}]}]}], "\[Equal]", "0"}], ",", 
        RowBox[{
         RowBox[{"r", "[", "ti", "]"}], "\[Equal]", "ss"}], ",", 
        RowBox[{
         RowBox[{
          SuperscriptBox["r", "\[Prime]",
           MultilineFunction->None], "[", "ti", "]"}], "==", "0"}]}], "}"}], 
      ",", "r", ",", 
      RowBox[{"{", 
       RowBox[{"t", ",", "ti", ",", "tend"}], "}"}], ",", 
      RowBox[{"MaxSteps", "\[Rule]", "300000"}]}], "]"}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"find", " ", "radial", " ", "geodesic"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"pla11", "=", 
    RowBox[{"Plot", "[", 
     RowBox[{
      RowBox[{"Evaluate", "[", 
       RowBox[{
        RowBox[{"r", "[", "t", "]"}], "/.", "solution"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"t", ",", "ti", ",", "tend"}], "}"}], ",", 
      RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
      RowBox[{"Frame", "\[Rule]", "True"}], ",", 
      RowBox[{"Axes", "\[Rule]", "False"}], ",", 
      RowBox[{"PlotStyle", " ", "\[Rule]", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"RGBColor", "[", 
          RowBox[{"0", ",", "0", ",", "1"}], "]"}], ",", 
         RowBox[{"Dashing", "[", "0.0", "]"}], ",", 
         RowBox[{"Thickness", "[", "0.001", "]"}]}], "}"}]}]}], "]"}]}], 
   ";"}], "\n", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Clear", "[", 
  RowBox[{"a1", ",", "b1"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rsol", "=", 
   RowBox[{
    RowBox[{"a1", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"c1", " ", 
        SuperscriptBox[
         RowBox[{"Abs", "[", "t", "]"}], "eta"]}]}], "  ", ")"}]}], "+", " ", 
    RowBox[{"b1", " ", 
     SuperscriptBox["c1", 
      FractionBox["1", "eta"]], " ", "t", "  ", 
     RowBox[{"Hypergeometric2F1", "[", 
      RowBox[{"1", ",", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        FractionBox["1", "eta"]}], ",", 
       RowBox[{"1", "+", 
        FractionBox["1", "eta"]}], ",", 
       RowBox[{
        RowBox[{"-", "c1"}], " ", 
        SuperscriptBox[
         RowBox[{"Abs", "[", "t", "]"}], "eta"]}]}], "]"}]}]}]}], "  ", 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"drsol", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"rsol", ",", "t"}], "]"}], " ", "//", "ComplexExpand"}], "  ", "//",
     "FullSimplify"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"bc1", "=", 
   RowBox[{"rsol", " ", "/.", " ", 
    RowBox[{"t", "\[Rule]", "ti"}]}]}], " ", ";"}], "\n", 
 RowBox[{
  RowBox[{"bc2", "=", 
   RowBox[{"drsol", " ", "/.", " ", 
    RowBox[{"t", "\[Rule]", "ti"}]}]}], " ", ";"}], "\n", 
 RowBox[{
  RowBox[{"a1b1", "=", 
   RowBox[{"Part", "[", 
    RowBox[{
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"bc1", "\[Equal]", "1"}], ",", 
         RowBox[{"bc2", "\[Equal]", "0"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"a1", ",", "b1"}], "}"}]}], "]"}], ",", "1"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"plb11", "=", 
    RowBox[{"Plot", "[", 
     RowBox[{
      RowBox[{"rsol", "/.", " ", "a1b1"}], ",", 
      RowBox[{"{", 
       RowBox[{"t", ",", "ti", ",", "tend"}], "}"}], ",", 
      RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
      RowBox[{"PlotStyle", " ", "\[Rule]", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"RGBColor", "[", 
          RowBox[{"1", ",", "0", ",", "0"}], "]"}], ",", 
         RowBox[{"Dashing", "[", "0.05", "]"}], ",", 
         RowBox[{"Thickness", "[", "0.01", "]"}]}], "}"}]}]}], "]"}]}], ";"}],
   "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Show", "[", 
   RowBox[{"pla11", ",", "plb11", ",", 
    RowBox[{"Frame", "\[Rule]", "True"}], ",", 
    RowBox[{"Axes", "\[Rule]", "False"}]}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Clear", "[", 
   RowBox[{"eta", ",", "c1"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"c1", "=", "2.0"}], ";", " ", 
   RowBox[{"eta", "=", "1.8"}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"parameter", " ", "values"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"tend", "=", "2"}], ";", " ", 
   RowBox[{"ti", "=", 
    RowBox[{"-", "3"}]}], ";"}], "  ", 
  RowBox[{"(*", " ", 
   RowBox[{"time", " ", "limits"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"a", "=", 
    RowBox[{"1", "+", 
     RowBox[{"c1", " ", 
      RowBox[{
       RowBox[{"Abs", "[", "t", "]"}], "^", "eta"}]}]}]}], ";"}], "  ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "scale", " ", "factor", " ", "for", " ", "sudden", " ", "future", " ", 
     "singularity", " ", "at", " ", "t"}], "=", "1"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"d2a", "=", 
   RowBox[{"D", "[", 
    RowBox[{"a", ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", "2"}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ff", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"d2a", "/", "a"}], " ", "//", " ", "ComplexExpand"}], " ", "//", 
    " ", "FullSimplify"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Plot", "[", 
   RowBox[{"a", ",", 
    RowBox[{"{", 
     RowBox[{"t", ",", "ti", ",", "tend"}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Plot", "[", 
   RowBox[{"ff", ",", 
    RowBox[{"{", 
     RowBox[{"t", ",", "ti", ",", "tend"}], "}"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ss", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"solution", "=", 
    RowBox[{"NDSolve", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           SuperscriptBox["r", "\[DoublePrime]",
            MultilineFunction->None], "[", "t", "]"}], "-", 
          RowBox[{"ff", " ", 
           RowBox[{"r", "[", "t", "]"}]}]}], "\[Equal]", "0"}], ",", 
        RowBox[{
         RowBox[{"r", "[", "ti", "]"}], "\[Equal]", "ss"}], ",", 
        RowBox[{
         RowBox[{
          SuperscriptBox["r", "\[Prime]",
           MultilineFunction->None], "[", "ti", "]"}], "==", "0"}]}], "}"}], 
      ",", "r", ",", 
      RowBox[{"{", 
       RowBox[{"t", ",", "ti", ",", "tend"}], "}"}], ",", 
      RowBox[{"MaxSteps", "\[Rule]", "300000"}]}], "]"}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"find", " ", "radial", " ", "geodesic"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"pla18", "=", 
    RowBox[{"Plot", "[", 
     RowBox[{
      RowBox[{"Evaluate", "[", 
       RowBox[{
        RowBox[{"r", "[", "t", "]"}], "/.", "solution"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"t", ",", "ti", ",", "tend"}], "}"}], ",", 
      RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
      RowBox[{"Frame", "\[Rule]", "True"}], ",", 
      RowBox[{"Axes", "\[Rule]", "False"}], ",", 
      RowBox[{"PlotStyle", " ", "\[Rule]", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"RGBColor", "[", 
          RowBox[{"0", ",", "0", ",", "1"}], "]"}], ",", 
         RowBox[{"Dashing", "[", "0.0", "]"}], ",", 
         RowBox[{"Thickness", "[", "0.001", "]"}]}], "}"}]}]}], "]"}]}], 
   ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\n", 
 RowBox[{"Clear", "[", 
  RowBox[{"a1", ",", "b1"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rsol", "=", 
   RowBox[{
    RowBox[{"a1", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"c1", " ", 
        SuperscriptBox[
         RowBox[{"Abs", "[", "t", "]"}], "eta"]}]}], "  ", ")"}]}], "+", " ", 
    RowBox[{"b1", " ", 
     SuperscriptBox["c1", 
      FractionBox["1", "eta"]], " ", "t", "  ", 
     RowBox[{"Hypergeometric2F1", "[", 
      RowBox[{"1", ",", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        FractionBox["1", "eta"]}], ",", 
       RowBox[{"1", "+", 
        FractionBox["1", "eta"]}], ",", 
       RowBox[{
        RowBox[{"-", "c1"}], " ", 
        SuperscriptBox[
         RowBox[{"Abs", "[", "t", "]"}], "eta"]}]}], "]"}]}]}]}], "  ", 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"drsol", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"rsol", ",", "t"}], "]"}], " ", "//", "ComplexExpand"}], "  ", "//",
     "FullSimplify"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"bc1", "=", 
   RowBox[{"rsol", " ", "/.", " ", 
    RowBox[{"t", "\[Rule]", "ti"}]}]}], " ", ";"}], "\n", 
 RowBox[{
  RowBox[{"bc2", "=", 
   RowBox[{"drsol", " ", "/.", " ", 
    RowBox[{"t", "\[Rule]", "ti"}]}]}], " ", ";"}], "\n", 
 RowBox[{
  RowBox[{"a1b1", "=", 
   RowBox[{"Part", "[", 
    RowBox[{
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"bc1", "\[Equal]", "1"}], ",", 
         RowBox[{"bc2", "\[Equal]", "0"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"a1", ",", "b1"}], "}"}]}], "]"}], ",", "1"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"plb18", "=", 
    RowBox[{"Plot", "[", 
     RowBox[{
      RowBox[{"rsol", "/.", " ", "a1b1"}], ",", 
      RowBox[{"{", 
       RowBox[{"t", ",", "ti", ",", "tend"}], "}"}], ",", 
      RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
      RowBox[{"PlotStyle", " ", "\[Rule]", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"RGBColor", "[", 
          RowBox[{"1", ",", "0", ",", "0"}], "]"}], ",", 
         RowBox[{"Dashing", "[", "0.05", "]"}], ",", 
         RowBox[{"Thickness", "[", "0.01", "]"}]}], "}"}]}]}], "]"}]}], ";"}],
   "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Show", "[", 
   RowBox[{"pla18", ",", "plb18", ",", 
    RowBox[{"Frame", "\[Rule]", "True"}], ",", 
    RowBox[{"Axes", "\[Rule]", "False"}]}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Clear", "[", 
   RowBox[{"eta", ",", "c1"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"c1", "=", "2.0"}], ";", " ", 
   RowBox[{"eta", "=", "0.8"}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"parameter", " ", "values"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"tend", "=", "2"}], ";", " ", 
   RowBox[{"ti", "=", 
    RowBox[{"-", "3"}]}], ";"}], "  ", 
  RowBox[{"(*", " ", 
   RowBox[{"time", " ", "limits"}], " ", "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", "\n"}], "\[IndentingNewLine]", 
 RowBox[{"Clear", "[", 
  RowBox[{"a1", ",", "b1"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rsol", "=", 
   RowBox[{
    RowBox[{"a1", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"c1", " ", 
        SuperscriptBox[
         RowBox[{"Abs", "[", "t", "]"}], "eta"]}]}], "  ", ")"}]}], "+", " ", 
    RowBox[{"b1", " ", 
     SuperscriptBox["c1", 
      FractionBox["1", "eta"]], " ", "t", "  ", 
     RowBox[{"Hypergeometric2F1", "[", 
      RowBox[{"1", ",", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        FractionBox["1", "eta"]}], ",", 
       RowBox[{"1", "+", 
        FractionBox["1", "eta"]}], ",", 
       RowBox[{
        RowBox[{"-", "c1"}], " ", 
        SuperscriptBox[
         RowBox[{"Abs", "[", "t", "]"}], "eta"]}]}], "]"}]}]}]}], "  ", 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"drsol", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"rsol", ",", "t"}], "]"}], " ", "//", "ComplexExpand"}], "  ", "//",
     "FullSimplify"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"bc1", "=", 
   RowBox[{"rsol", " ", "/.", " ", 
    RowBox[{"t", "\[Rule]", "ti"}]}]}], " ", ";"}], "\n", 
 RowBox[{
  RowBox[{"bc2", "=", 
   RowBox[{"drsol", " ", "/.", " ", 
    RowBox[{"t", "\[Rule]", "ti"}]}]}], " ", ";"}], "\n", 
 RowBox[{
  RowBox[{"a1b1", "=", 
   RowBox[{"Part", "[", 
    RowBox[{
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"bc1", "\[Equal]", "1"}], ",", 
         RowBox[{"bc2", "\[Equal]", "0"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"a1", ",", "b1"}], "}"}]}], "]"}], ",", "1"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"plb08", "=", 
    RowBox[{"Plot", "[", 
     RowBox[{
      RowBox[{"rsol", "/.", " ", "a1b1"}], ",", 
      RowBox[{"{", 
       RowBox[{"t", ",", "ti", ",", "tend"}], "}"}], ",", 
      RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
      RowBox[{"PlotStyle", " ", "\[Rule]", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"RGBColor", "[", 
          RowBox[{"1", ",", "0", ",", "0"}], "]"}], ",", 
         RowBox[{"Dashing", "[", "0.01", "]"}], ",", 
         RowBox[{"Thickness", "[", "0.005", "]"}]}], "}"}]}]}], "]"}]}], 
   ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Show", "[", 
   RowBox[{"plb08", ",", 
    RowBox[{"Frame", "\[Rule]", "True"}], ",", 
    RowBox[{"Axes", "\[Rule]", "False"}]}], "]"}], ";"}], "\n", 
 RowBox[{"Show", "[", 
  RowBox[{
  "pla11", ",", "plb11", ",", "pla18", ",", "plb18", ",", "plb08", ",", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{"Inset", "[", 
      RowBox[{"\"\<Analytic (dashed) and Numerical Solutions\>\"", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "56"}], "}"}]}], "]"}], "}"}], "]"}], ",", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{"Inset", "[", 
      RowBox[{"\"\<c=2\>\"", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "2"}], ",", "60"}], "}"}]}], "]"}], "}"}], "]"}], ",", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{"Inset", "[", 
      RowBox[{"\"\<\[Eta]=1.8\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"1.5", ",", "60"}], "}"}]}], "]"}], "}"}], "]"}], ",", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{"Inset", "[", 
      RowBox[{"\"\<\[Eta]=1.1\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"1.5", ",", "12"}], "}"}]}], "]"}], "}"}], "]"}], ",", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{"Inset", "[", 
      RowBox[{"\"\<\[Eta]=0.8 (analytic)\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"1.5", ",", "2"}], "}"}]}], "]"}], "}"}], "]"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
   RowBox[{"Frame", "\[Rule]", "True"}], ",", 
   RowBox[{"FrameLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<t\>\"", ",", "\"\<r(t)\>\""}], "}"}]}], ",", 
   RowBox[{"BaseStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Large", ",", 
      RowBox[{"FontFamily", "\[Rule]", "\"\<Times\>\""}], ",", "Italic"}], 
     "}"}]}], ",", 
   RowBox[{"LabelStyle", "\[Rule]", 
    RowBox[{"Directive", "[", 
     RowBox[{"Black", ",", "Large"}], "]"}]}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.669958818626684*^9, 3.6699588603584757`*^9}, {
   3.6699589024170094`*^9, 3.6699589196825194`*^9}, {3.669959803934466*^9, 
   3.669959829868223*^9}, 3.6699602369102836`*^9, 3.6699603404329967`*^9, {
   3.6699605076715918`*^9, 3.6699605284528956`*^9}, {3.669981535029646*^9, 
   3.6699815483757906`*^9}, {3.669981605097728*^9, 3.6699816318040295`*^9}, {
   3.6699818092098055`*^9, 3.669981820641461*^9}, {3.6699937800066366`*^9, 
   3.669993793459923*^9}, {3.6699979748055377`*^9, 3.6699979787604303`*^9}, 
   3.669998098402422*^9, {3.669998207801611*^9, 3.6699982607193036`*^9}, {
   3.669998298256796*^9, 3.669998298756194*^9}, {3.6699987868271427`*^9, 
   3.6699988271098*^9}, {3.669999279782493*^9, 3.6699992908045197`*^9}, {
   3.670033921584916*^9, 3.6700339775320024`*^9}, {3.6700345308790965`*^9, 
   3.6700345713383274`*^9}, {3.670034639690327*^9, 3.6700346781673603`*^9}, {
   3.6700367667467947`*^9, 3.6700367954197407`*^9}, {3.6700369497139664`*^9, 
   3.6700369712631073`*^9}, {3.6700370032865305`*^9, 3.670037092840635*^9}, {
   3.6700376669148455`*^9, 3.670037676317229*^9}, {3.6700381881759195`*^9, 
   3.6700381893630095`*^9}, {3.6700445825814295`*^9, 
   3.6700446567453165`*^9}, {3.670044710372497*^9, 3.670044813663971*^9}, 
   3.6702316820781994`*^9, {3.6702574755013247`*^9, 3.670257583356449*^9}, {
   3.67025762067804*^9, 3.6702577358803096`*^9}, {3.6702578123130083`*^9, 
   3.6702579093553147`*^9}, {3.67025805462552*^9, 3.6702581128538275`*^9}, 
   3.6702581580355263`*^9, {3.670258201210797*^9, 3.670258207434946*^9}, {
   3.670258348196315*^9, 3.6702583501972613`*^9}, {3.670258467252945*^9, 
   3.6702584788134503`*^9}, {3.6703407293764596`*^9, 3.670340731092739*^9}, 
   3.6703408251684284`*^9, {3.670423296266747*^9, 3.670423306369474*^9}, {
   3.670423371115944*^9, 3.670423372578085*^9}, {3.670423436674572*^9, 
   3.670423483257211*^9}, {3.670423962527935*^9, 3.6704239629192843`*^9}, {
   3.670424007774334*^9, 3.670424008373272*^9}, {3.6704256046108866`*^9, 
   3.670425618002818*^9}, {3.670587278555384*^9, 3.6705873237024918`*^9}, {
   3.6705874100406303`*^9, 3.6705874322267637`*^9}, {3.670588572001075*^9, 
   3.6705885745320864`*^9}, {3.670918982975032*^9, 3.6709189895533185`*^9}, {
   3.670919413390147*^9, 3.6709194283928485`*^9}, {3.6713631398070173`*^9, 
   3.671363140826586*^9}, {3.671363203891694*^9, 3.6713632296003385`*^9}, {
   3.67144170878267*^9, 3.6714417159903183`*^9}, {3.6714418438499684`*^9, 
   3.671441854461029*^9}, {3.6714421822656093`*^9, 3.671442188909463*^9}, {
   3.6714423050912013`*^9, 3.6714423219941654`*^9}, {3.671443423367285*^9, 
   3.671443437915449*^9}, {3.6714437102264214`*^9, 3.6714437717841053`*^9}, {
   3.6714438190035143`*^9, 3.67144384953697*^9}, {3.671443886586382*^9, 
   3.6714438874787493`*^9}, {3.67144398545956*^9, 3.6714440250640945`*^9}, {
   3.671444065388092*^9, 3.6714440773137956`*^9}, 3.6714533710453553`*^9, 
   3.671453408231429*^9, {3.671453450075036*^9, 3.671453450976328*^9}},
 FontSize->18],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    {RGBColor[0, 0, 1], Thickness[0.001], Opacity[1.], Dashing[0.], 
     LineBox[CompressedData["
1:eJwd1Ak0Vdv/APCb696DjCWlCRmuoaIMSWqfx5PKEIpSUnqISlII8Z7KUOoR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      "]]}}, {{}, {}, 
    {RGBColor[1, 0, 0], Thickness[0.01], Opacity[1.], Dashing[0.05], 
     LineBox[CompressedData["
1:eJwd1Ak4lNv/AHCMMZZREYVURMZaypKkzvsjVHZJlNQtSdlvJURXkpSyZ4l7
Q8KNosVSyTna7MwVoSh71sw7M9Zk/mf+8zzv8z6f53zf7/d7nu85o3zS3/G0
kICAgJAgfvA7/IcNm8ejIYH//7HAhVy5ma9LNFSac5TCt8+xwbmKBRpinfSX
5NtD7sli8iwNESMmG/h2+xT8259DQ3UtHwz4doozE7Bm0ZAuknDi23r/Cor6
FA3Nu68K4XuvcDdVeBzns+vI49sEPhDtG6EhZOTWybd+qJ9E1SANpcP8VYLY
2gY7V6T34Xqx5fZ8q7IoUhd6cX6zO2l8rytqWW3/hYbs47WH+Zb2zFij3UlD
AXKpO4WwxZU95EXbcX83GlP4Xkxd2ICacb6a7OMUbLbDe+WsBtxfn1kr3+P0
eNXgWpwv6aW5MPaXSFVN3Rrcz1EVSyp22+5pbXo1Xm9RaOO7Yf7l1tFXNNR1
Y+KUCPZLPzuD7Bc4PnZjFg27VEPBKOwpDcUYRJuKYhcODRm7PMH7HW6a5jv9
SCixqpCGjDYKHhfHDrZ4aBWRifuJ1k+QxA4QDLB1S8f9/2zwXYHtVWXsYHQX
xy/aOq7EdtnOdGbF4fqf1XSlsHds+PXHiUgcX2sOZLG3dH/wMPmLhrK9QpzW
YKulJJyRC8Px5wsD1mKvEVfzZV7EruS9kceenbEPJs7SUGHpu+IN2D9L111W
9KShCEfK4kbsEe+R8PmTNLTPztpWGftz/+VrpW44v7sgXRW7rDk/Tskerytq
9Gjwz9PDpTyBHTQkF/OLaYjdZ2VIy9DDPnirzIh/Ptj+Z7fp4nk2/pVrzJ8v
GNQ5qYH3P1Fwdw92e1d9+bt12BY6/RbYevS0umgBGjpBSK90xf7nGVNz428R
VPhU6fJR/rxdxe9ULIggmeFX08ewBx6GO4yyRZDbQib7JHYS8Piyf1gEtQ84
Hvflz//PbZP0BhGkal/w+Rq2u7y37cOPIugEPa4pmj9fmFe6+50ISshUa7yJ
nUuXu+hXJYKGuoMG4rEd8pd/tz4RQT55nSFZ/Hl3N65MThZBKXuqbCqw/QlP
PfljIiivwTmTg337jKPLhKsI8pCZ85zDfhS3J/yNswgyGQww/oU91LOm9g97
EVTnujAvJIjnG1J75JEZdk9auzQ28Uw9cpemCFJK+k7Tx16lOsE8NkdF9E1n
fcOwdaw6Z7ZyqSjvtY3RVewDf75TECKpaFWtnUQ0dhTK9Mgfp6KYiRf18djz
btbzP3upSC6PKHyA3Xf38caI91Qkk3jgZxP2U1qAX24iFS3JVz/eLMQCKNzm
VlQcFc3XWZ7SwmZyNPM9Y6ko6vuA0jbsn9+HezWvU5Hi2KEXJtialUdtngdT
UYKWj4kT9gMvS+33x6moeJfppyjsu/Ubxod1qMjLVlxrEjsPLFHrNHG/jkI/
2NgvyrqVHzFw/YeORQvYbTkprn7KVLTXlWpDo7DAilDx+lkZKmr6xuZuwr6h
OVtAWxJGRhJk11HskNjm0xoNwki1vkawHXtpUr6/9qMwagr9GNSDHWHr6eb5
Thhpy87MDGFHS/EcH1QJoz6zHulZ7KQ0XWJ9iTBSSlGvlRNmgeIHyQpSKfj7
376KJ7C/v3ZtnT8mjKqc7sfPYptPDhvVkRQ0WSRtYybCAqEtQ0HZPymomFta
YIP9pHTwRfAEBdEXeyVcsNdc7NfVGKYg5tlplg/26O8e9VtdFFTou2dLGvat
le1y1pCCYh5Sg6ewW7a/nW+9TUGVtwm3HBr/fPxT2cmgoKhsUoIhxgIClnRn
H1UKCrBI4epj/ysTyhFQpqATpO2YKfZiyaEtmgoU5GapOOeOnTlCzwujUxBa
is5Lw/528HK8MimE9gaqHJAQx//3W1w8vV8JIVWRdb2/sP0HpWR41kKokCm6
giKJ75tAYOGD/ULIC2Q0r8bOU2Sa7LMQQib+nRmq2F2H4k4nAiGkbuDnYoFt
WideobJdCM3Xhvvdwl7zmHJk31oh5PJuWlB2BQtUB83cT+wXRO+1Job0VrIA
XbxbSzVIEJWutcjIkGIBlhvBevlYAHEzQyUL1+DzKf9BqbWQB5l7XIpWrcf3
oW3/K4nVy7CLmJjhqbDAZUpQk9n1JegVEXy5Vgufz59rU4s6FiHdslvU34AF
prcvVnJNF2C2sTu9DOD7oOuY7Bs3B4NMZ4tPWbOAZKHDSH//DEypejd87wi+
35cSk3Y4cmF005m4grMscFTQcrYqmw2jrh4XMgpjgZRBk+cqdBJuOaIuvxjP
AkU8e7sLRT9hguxj7b8KWcBS85JGuu0EDF2uVnV4zwI86obyK1qjcLL573CH
ARaoPVT69P37IVh73+mqlSgJipzfHW9O64fLb1/e0dtOgqBvhLtrbD90naEn
jmCbela7DV/ph2tCnFfd0yPBl4svXX+f7odWj4aihAxIIH635KCOfj/0I2ud
uneQ4NynTMs7zD6oWu4jdn83CTTsL2y1EeuDFjtoH+P2k8Au+cByxkwP/NHN
EFc5RYKY5arZlC89UHyBlKB7kACd3TodD3ugNbeLOYOtS8j0Xb/ZAxeFtAsb
PUkgPdVbE7i+Byaq//so4hwJOiwCr+83/woLxEu4q/4kwdHFNPpCSjfMVLBu
brtKgpTT4lRuSDf0nqn3/BxJgiZm2O+f7t3wnOy9sS/XSGBS8MfPIfVueLC5
rHTkOgk2OGkxmVVd0C1Uz0fsFgn6H1cnFw51wpp/zb6FJZHgzB/DCi76n6H+
2+wctTwSqLdNqCuv+wwjw1tbDR+SYNyUbTgu+Bk69pXOWOaTwEeV5xjW2gGX
NxRu8S0kwZ8/5GKzz3VAPyhy9V0xCcJ8rX+NZrfDNQOZUjllJEgIef41RPIT
lNiWLaddRwKH8Zdjptw2eOWpd6R7Pd7/UTQn8bUNdp1TX5/UQIK7Js2r/yls
g7ObuVNLTSS4xxuxemvWBoeWs3f2/0eCvOsKVeKh/8EQt7oLI19JEKBC2bmj
uRUO/aQ2cVkk0K9atopPbYXJcoMW/mwSzDktuv843gpd6qVjJjgkuBJNRqWx
W6ACx8J3bJYEt8e+M+fWtsCK/wiDX0skKCyp8qo82QT37S2ICBVjg/5dQek7
5+sg0LfqFlNlg7z2wKLEmjp4/xygf9zMBl6+vtVjt+qgbdvr/CgGG7D+8RjK
WF8Hz0f9qS2mxQbLggd1F01r4Y/sYCPd7WygULe17tWdD/Bbal/REsEGjk5j
c7tU3sL5uqD2+hNssKNnISR5qgYaN1lEdJ1kA0UP8aXxihqovbsxftyDDUbO
awncs66Bo/9jiMmfZYPQZF/R+YsISvgVwOxANjB/OLjNK/ENbAmNXX/mGhus
KhM2XKv2Bu7bpKL37DobfHm/2fjjqyqYn/IiXjCGDfyGzpiqDr2G24OYHo9v
s0GqyqRjn+Er6JI8cWdXKq6Xwz3v0lMOE8O/OO99xAalT2WDaYHlcO+mNd69
xbh+jWFYObUcZqWlaoeVsMGK/uAoma1lsGaKo9P4gg0MlX6nMK8+h24faf8+
g2xw4x9q+T5GKazRi5Gv+8wGuW42F6YvlcBIqkBlUzeOD4sPs8l5An3quLHd
PWzg/nr1HTFuMYz/bllDH2SDJzsVn1zN+Be+yovN7JtmAztDHVbgUC40ntrE
jpbgAM3IlQ8JxVz4w6lOmLuCA0RaSNeVTjmwl5EU6CvNAcGNPjdcb9yHu9vP
xd2Q5wAHzb+2tJpnQH1z4O2tzgGib83SfcrSoMCTtOc22hxQ7SoqJL45FT73
N7huqovz30zs2CucDN9sOj/oZYTjmZYLF67fhE8G9hp37+eAizxmU4lHNFy3
nO4TYcsBA1uOZI+bXYPpY9LCNgc5wNZ98PxmlQgY2nEnY68LBwSt645DwqFQ
+mZxl98xDrAPnTAwfHcecrwb5j+f5ADHZ79eHqZ4w8u8ynXxXhwg3kesihY4
BpslM9xe+XFAxFdHj+G2rfC0eeWeuou4Pw3tiiaJQ8BX8dCbolu4vnOg5C/R
MwB+mNARfYD3M5VslEQLBnbWCve0OjhAe+fmlt7oGBAqkBZ4yoQLoFjWYm5B
LJguStHMcOYCxy/SDK+6OMCMn7SfDuCCqt0CxEJUEqCpOdSTD7lg8NtU+rWP
6cCPUmUnJzUD0hM8Njfl5YJbBUWe38dnwHAb6OxjlADdeRGvLYVzgHLIQSVc
oBTojj8Pff1xDiQjoa9ivqVg6uzKecfhOfAi7fQBFYun4Fr6/w5nb5oHs+Za
Gs7zz8Dc39m6JX/Pg5Dc8pHXbuXA5AxjffDdBRBxtPmPG5vfAEiLHO649QvU
ev7Wij/6AVQpfrACMTywXVymWJLyHxhtuCSRlUohWsNiv5826gQ6b3JMm3xp
hA1N24DH7QXWz2bg58cSRH3acJLYxgFg6mGzu6BsJdFTsV9R/8YwUBqx28uS
kiba1HQ4mWWj4PI2tUiKpgxR+qCmi94+AYwV5VVkd68hrhSfs9tgOA2ejYLG
6kg5Qi6y/qbhVhLsSfpwNihfgRjnnNHfMswGmWNxU4NLikTJpLunZjIXlJbP
BlFsNhIjt2WBueosuJNQ4Z1ZpUTInnc+ods5B8L+/t8mpUllolzgsLqx7wLI
d9vUsVtMhbCSLb2079ci2Lf4KcZukyrR5Z+8klG0BKqMcuLHnTYTnYGGtqp7
lsHxI8neVy+oEda0hCot82VgL3X7VUyIGoGyxjT1rJdB0K5e1YQrasSj2iya
6ZFlUKFxwep+jBoRtp5SczxoGUTlDX6vzlIjlOpb9TKfLIN9d/YrUz6oEV5K
Z+WlN/KA7Zv7A/dlGURP2dsb8mo8EFGKkh4pMAgHK8VZJR28vph2rGwjgzAO
am3buosHlD4dMmvUYBD0JoPbNod5oK8lynZ+N4N4ekmIFxPPA9Z9Z44f9mQQ
apJuvgmpPODUm1N5yptB3Mst+5r2Nw+Mr96rHRDAIKKavSrzi3ggZvTxyZuh
DMJZpTXwfS0PfHmWIPEmjkE0VKr3NbbwQCr7+o6GZAYBbCNtP3XwwC2pN+Gd
6QxCPcRAa2CQByYHel3YuQwia0V8xtg4DzBlqqd4BQxCKm+URpI80KXanCX5
mEFE7zQNmp/ngQOHRTzXPWMQiy2ZQzweD5iwPfZrVDCI/wN3KgCD
      "]]}}, {{}, {}, 
    {RGBColor[0, 0, 1], Thickness[0.001], Opacity[1.], Dashing[0.], 
     LineBox[CompressedData["
1:eJwV1Xk0VtsbB/DXOx3zTDJ3k7GQEE17pzKU6X1LEenHNaUUhZAkZSilpELK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      "]]}}, {{}, {}, 
    {RGBColor[1, 0, 0], Thickness[0.01], Opacity[1.], Dashing[0.05], 
     LineBox[CompressedData["
1:eJwV1nk81M8fB/C1rHXnDjlWfN3Xt9yqmVTua5eKEPq5UhRKiJIcnUoU0iGh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      "]]}}, {{}, {}, 
    {RGBColor[1, 0, 0], Thickness[0.005], Opacity[1.], Dashing[0.01], 
     LineBox[CompressedData["
1:eJwd13s4VNv7APBhjEFTkVHoxqFcSyVSdN4dKZ0kqZQTztFBuigKIUodhRKJ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      "]]}}, 
   TagBox[InsetBox[
     RowBox[{"Analytic", " ", 
      RowBox[{"(", "dashed", ")"}], " ", "and", " ", "Numerical", " ", 
      "Solutions"}], {-1, 56}],
    "InsetString"], 
   TagBox[InsetBox[
     RowBox[{"c", "=", "2"}], {-2, 60}],
    "InsetString"], 
   TagBox[InsetBox[
     RowBox[{"\[Eta]", "=", "1.8"}], {1.5, 60}],
    "InsetString"], 
   TagBox[InsetBox[
     RowBox[{"\[Eta]", "=", "1.1"}], {1.5, 12}],
    "InsetString"], 
   TagBox[InsetBox[
     RowBox[{"\[Eta]", "=", 
      RowBox[{"0.8", " ", 
       RowBox[{"(", "analytic", ")"}]}]}], {1.5, 2}],
    "InsetString"]},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{False, False},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0.5},
  BaseStyle->{Large, FontFamily -> "Times", Italic},
  DisplayFunction->Identity,
  Frame->True,
  FrameLabel->{
    FormBox["\"t\"", TraditionalForm], 
    FormBox["\"r(t)\"", TraditionalForm]},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImageSize->{1055., Automatic},
  LabelStyle->Directive[
    GrayLevel[0], Large],
  Method->{"DefaultBoundaryStyle" -> Automatic, "ScalingFunctions" -> None},
  PlotRange->All,
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.6714516689587803`*^9, 3.671451698809595*^9}, {
   3.6714517525159707`*^9, 3.6714517681237803`*^9}, 3.6714534146117964`*^9, 
   3.671453452865497*^9, 3.6839802696882133`*^9},
 FontSize->18]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Clear", "[", 
  RowBox[{"a1", ",", "b1", ",", "eta", ",", "c1"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rsol", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"a1", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"c1", " ", 
         SuperscriptBox[
          RowBox[{"Abs", "[", "t", "]"}], "eta"]}]}], "  ", ")"}]}], "+", " ", 
     RowBox[{"b1", " ", 
      SuperscriptBox["c1", 
       FractionBox["1", "eta"]], " ", "t", "  ", 
      RowBox[{"Hypergeometric2F1", "[", 
       RowBox[{"1", ",", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         FractionBox["1", "eta"]}], ",", 
        RowBox[{"1", "+", 
         FractionBox["1", "eta"]}], ",", 
        RowBox[{
         RowBox[{"-", "c1"}], " ", 
         SuperscriptBox[
          RowBox[{"Abs", "[", "t", "]"}], "eta"]}]}], "]"}]}]}], " ", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"c1", "\[Rule]", "2"}], ",", 
      RowBox[{"eta", "\[Rule]", "1.2"}]}], "}"}]}]}], " ", ";"}], "\n", 
 RowBox[{
  RowBox[{"drsol", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"rsol", ",", "t"}], "]"}], " ", "//", "ComplexExpand"}], "  ", "//",
     "FullSimplify"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"bc1", "=", 
   RowBox[{"rsol", " ", "/.", " ", 
    RowBox[{"t", "\[Rule]", "ti"}]}]}], " ", ";"}], "\n", 
 RowBox[{
  RowBox[{"bc2", "=", 
   RowBox[{"drsol", " ", "/.", " ", 
    RowBox[{"t", "\[Rule]", "ti"}]}]}], " ", ";"}], "\n", 
 RowBox[{
  RowBox[{"a1b1", "=", 
   RowBox[{"Part", "[", 
    RowBox[{
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"bc1", "\[Equal]", "1"}], ",", 
         RowBox[{"bc2", "\[Equal]", "0"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"a1", ",", "b1"}], "}"}]}], "]"}], ",", "1"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"t1", "=", 
   RowBox[{"-", "1"}]}], ";", 
  RowBox[{"t2", "=", "0.2"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"plars1", "=", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"rsol", "/.", " ", "a1b1"}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", "t1", ",", "t2"}], "}"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
     RowBox[{"PlotStyle", " ", "\[Rule]", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"RGBColor", "[", 
         RowBox[{"1", ",", "0", ",", "0"}], "]"}], ",", 
        RowBox[{"Dashing", "[", "0.01", "]"}], ",", 
        RowBox[{"Thickness", "[", "0.01", "]"}]}], "}"}]}], ",", 
     RowBox[{"Frame", "\[Rule]", "True"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"plarsd1", "=", 
    RowBox[{"Plot", "[", 
     RowBox[{
      RowBox[{"drsol", "/.", " ", "a1b1"}], ",", 
      RowBox[{"{", 
       RowBox[{"t", ",", "t1", ",", "t2"}], "}"}], ",", 
      RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
      RowBox[{"PlotStyle", " ", "\[Rule]", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"RGBColor", "[", 
          RowBox[{"1", ",", "0", ",", "0"}], "]"}], ",", 
         RowBox[{"Dashing", "[", "0.01", "]"}], ",", 
         RowBox[{"Thickness", "[", "0.01", "]"}]}], "}"}]}], ",", 
      RowBox[{"Frame", "\[Rule]", "True"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{"Clear", "[", 
  RowBox[{"a1", ",", "b1", ",", "eta", ",", "c1"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rsol", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"a1", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"c1", " ", 
         SuperscriptBox[
          RowBox[{"Abs", "[", "t", "]"}], "eta"]}]}], "  ", ")"}]}], "+", " ", 
     RowBox[{"b1", " ", 
      SuperscriptBox["c1", 
       FractionBox["1", "eta"]], " ", "t", "  ", 
      RowBox[{"Hypergeometric2F1", "[", 
       RowBox[{"1", ",", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         FractionBox["1", "eta"]}], ",", 
        RowBox[{"1", "+", 
         FractionBox["1", "eta"]}], ",", 
        RowBox[{
         RowBox[{"-", "c1"}], " ", 
         SuperscriptBox[
          RowBox[{"Abs", "[", "t", "]"}], "eta"]}]}], "]"}]}]}], " ", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"c1", "\[Rule]", "2"}], ",", 
      RowBox[{"eta", "\[Rule]", "0.8"}]}], "}"}]}]}], " ", ";"}], "\n", 
 RowBox[{
  RowBox[{"drsol", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"rsol", ",", "t"}], "]"}], " ", "//", "ComplexExpand"}], "  ", "//",
     "FullSimplify"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"bc1", "=", 
   RowBox[{"rsol", " ", "/.", " ", 
    RowBox[{"t", "\[Rule]", "ti"}]}]}], " ", ";"}], "\n", 
 RowBox[{
  RowBox[{"bc2", "=", 
   RowBox[{"drsol", " ", "/.", " ", 
    RowBox[{"t", "\[Rule]", "ti"}]}]}], " ", ";"}], "\n", 
 RowBox[{
  RowBox[{"a1b1", "=", 
   RowBox[{"Part", "[", 
    RowBox[{
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"bc1", "\[Equal]", "1"}], ",", 
         RowBox[{"bc2", "\[Equal]", "0"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"a1", ",", "b1"}], "}"}]}], "]"}], ",", "1"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"plars2", "=", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"rsol", "/.", " ", "a1b1"}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", "t1", ",", "t2"}], "}"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
     RowBox[{"PlotStyle", " ", "\[Rule]", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"RGBColor", "[", 
         RowBox[{"0", ",", "0", ",", "1"}], "]"}], ",", 
        RowBox[{"Dashing", "[", "0.0", "]"}], ",", 
        RowBox[{"Thickness", "[", "0.005", "]"}]}], "}"}]}], ",", 
     RowBox[{"Frame", "\[Rule]", "True"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"plarsd2", "=", 
    RowBox[{"Plot", "[", 
     RowBox[{
      RowBox[{"drsol", "/.", " ", "a1b1"}], ",", 
      RowBox[{"{", 
       RowBox[{"t", ",", "t1", ",", "t2"}], "}"}], ",", 
      RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
      RowBox[{"PlotStyle", " ", "\[Rule]", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"RGBColor", "[", 
          RowBox[{"0", ",", "0", ",", "1"}], "]"}], ",", 
         RowBox[{"Dashing", "[", "0.0", "]"}], ",", 
         RowBox[{"Thickness", "[", "0.005", "]"}]}], "}"}]}], ",", 
      RowBox[{"Frame", "\[Rule]", "True"}]}], "]"}]}], ";"}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{"Show", "[", 
  RowBox[{"plarsd1", ",", "plarsd2", ",", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{"Inset", "[", 
      RowBox[{"\"\<Analytic Solutions\>\"", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.5"}], ",", "4"}], "}"}]}], "]"}], "}"}], "]"}], ",", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{"Inset", "[", 
      RowBox[{"\"\<c=2\>\"", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.5"}], ",", "5"}], "}"}]}], "]"}], "}"}], "]"}], ",", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{"Inset", "[", 
      RowBox[{"\"\<\[Eta]=1.2\>\"", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.5"}], ",", "0.8"}], "}"}]}], "]"}], "}"}], "]"}], 
   ",", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{"Inset", "[", 
      RowBox[{"\"\<\[Eta]=0.8\>\"", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.5"}], ",", 
         RowBox[{"-", "0.8"}]}], "}"}]}], "]"}], "}"}], "]"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
   RowBox[{"Frame", "\[Rule]", "True"}], ",", 
   RowBox[{"FrameLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<t\>\"", ",", "\"\<dr(t)/dt\>\""}], "}"}]}], ",", 
   RowBox[{"BaseStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Large", ",", 
      RowBox[{"FontFamily", "\[Rule]", "\"\<Times\>\""}], ",", "Italic"}], 
     "}"}]}], ",", 
   RowBox[{"LabelStyle", "\[Rule]", 
    RowBox[{"Directive", "[", 
     RowBox[{"Black", ",", "Large"}], "]"}]}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Show", "[", 
  RowBox[{"plars1", ",", "plars2", ",", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{"Inset", "[", 
      RowBox[{"\"\<Analytic Solutions\>\"", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.8"}], ",", "1.85"}], "}"}]}], "]"}], "}"}], "]"}], 
   ",", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{"Inset", "[", 
      RowBox[{"\"\<c=2\>\"", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.8"}], ",", "2"}], "}"}]}], "]"}], "}"}], "]"}], ",", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{"Inset", "[", 
      RowBox[{"\"\<\[Eta]=1.2\>\"", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.4"}], ",", "1.3"}], "}"}]}], "]"}], "}"}], "]"}], 
   ",", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{"Inset", "[", 
      RowBox[{"\"\<\[Eta]=0.8\>\"", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.4"}], ",", "0.8"}], "}"}]}], "]"}], "}"}], "]"}], 
   ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
   RowBox[{"Frame", "\[Rule]", "True"}], ",", 
   RowBox[{"FrameLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<t\>\"", ",", "\"\<r(t)\>\""}], "}"}]}], ",", 
   RowBox[{"BaseStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Large", ",", 
      RowBox[{"FontFamily", "\[Rule]", "\"\<Times\>\""}], ",", "Italic"}], 
     "}"}]}], ",", 
   RowBox[{"LabelStyle", "\[Rule]", 
    RowBox[{"Directive", "[", 
     RowBox[{"Black", ",", "Large"}], "]"}]}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.6705861527126513`*^9, 3.6705862163868904`*^9}, {
   3.6705863525168095`*^9, 3.6705863604368134`*^9}, {3.670586397949561*^9, 
   3.6705864216228166`*^9}, {3.6705871843248057`*^9, 
   3.6705872090174866`*^9}, {3.6705872500716763`*^9, 
   3.6705872690819626`*^9}, {3.6705875766662865`*^9, 3.670587586140333*^9}, {
   3.670588471020624*^9, 3.670588477276971*^9}, 3.670588533948043*^9, {
   3.670588565882597*^9, 3.670588566861289*^9}, {3.670919107496686*^9, 
   3.670919119911174*^9}, {3.670919350066021*^9, 3.6709193857668705`*^9}, {
   3.670919448682785*^9, 3.670919449514252*^9}, {3.6709195831672*^9, 
   3.6709195836461887`*^9}, {3.6709196222600174`*^9, 3.670919622393653*^9}, {
   3.6709201249867525`*^9, 3.6709201341644907`*^9}, {3.6714520258636947`*^9, 
   3.671452026864987*^9}, {3.6714520693276663`*^9, 3.67145209500749*^9}, {
   3.671452869616989*^9, 3.671452890721735*^9}, {3.67145294865561*^9, 
   3.671452950998534*^9}, {3.671453012249402*^9, 3.671453032027088*^9}, {
   3.671453285365389*^9, 3.6714533243755903`*^9}, {3.6714535017009153`*^9, 
   3.6714535124485917`*^9}, {3.671453580836126*^9, 3.6714536406844573`*^9}, {
   3.6714537512387657`*^9, 3.671453951867606*^9}, {3.6714539851491823`*^9, 
   3.67145399245261*^9}, {3.6714540590343175`*^9, 3.671454070286662*^9}, {
   3.6714541075372667`*^9, 3.6714541745514708`*^9}, {3.671454247595846*^9, 
   3.6714542482584705`*^9}, {3.6714543447053843`*^9, 3.671454366348337*^9}, {
   3.671454399010186*^9, 3.6714544871317325`*^9}},
 FontSize->18],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    {RGBColor[1, 0, 0], Thickness[0.01], Opacity[1.], Dashing[0.01], 
     LineBox[CompressedData["
1:eJwVk2k4FGofh0cpJMsY5thaOIRkrKmI/1ORJVFHQiJZOnSUUCESUpaSNce+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      "]]}}, {{}, {}, 
    {RGBColor[0, 0, 1], Thickness[0.005], Opacity[1.], Dashing[0.], 
     LineBox[CompressedData["
1:eJwVlWc8FfwfhinHsWd6rCgNyqZ6iur3U4qslFkiWdlClMgoJWkgZO+QkT2L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      "]]}}, 
   TagBox[InsetBox[
     RowBox[{"Analytic", " ", "Solutions"}], {-0.5, 4}],
    "InsetString"], 
   TagBox[InsetBox[
     RowBox[{"c", "=", "2"}], {-0.5, 5}],
    "InsetString"], 
   TagBox[InsetBox[
     RowBox[{"\[Eta]", "=", "1.2"}], {-0.5, 0.8}],
    "InsetString"], 
   TagBox[InsetBox[
     RowBox[{"\[Eta]", "=", "0.8"}], {-0.5, -0.8}],
    "InsetString"]},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  BaseStyle->{Large, FontFamily -> "Times", Italic},
  DisplayFunction->Identity,
  Frame->True,
  FrameLabel->{
    FormBox["\"t\"", TraditionalForm], 
    FormBox["\"dr(t)/dt\"", TraditionalForm]},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImageSize->{763., Automatic},
  LabelStyle->Directive[
    GrayLevel[0], Large],
  Method->{"DefaultBoundaryStyle" -> Automatic, "ScalingFunctions" -> None},
  PlotRange->All,
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.6714531311493635`*^9, {3.671453180301284*^9, 3.6714531914730215`*^9}, 
   3.6714533340456734`*^9, 3.6714536418486204`*^9, {3.6714537901227193`*^9, 
   3.6714538180627117`*^9}, {3.671453875078285*^9, 3.6714539213245287`*^9}, 
   3.67145395326904*^9, 3.6714539934389734`*^9, 3.671454076404121*^9, {
   3.671454162300861*^9, 3.6714541754535294`*^9}, 3.6714542536806126`*^9, {
   3.6714544494433546`*^9, 3.6714544887160077`*^9}, 3.683980270249612*^9},
 FontSize->18],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    {RGBColor[1, 0, 0], Thickness[0.01], Opacity[1.], Dashing[0.01], 
     LineBox[CompressedData["
1:eJwVx3k8lPsewPFhpkiOipIma7dQ95BJOSG+TxplKS2Eji1rnJKMpBpNipJ0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      "]]}}, {{}, {}, 
    {RGBColor[0, 0, 1], Thickness[0.005], Opacity[1.], Dashing[0.], 
     LineBox[CompressedData["
1:eJwVkXk81AsbxcfSFUIbSZOh8ioh+w3lKWVX2khNSFSELNmyJXUrUZZuoih6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      "]]}}, 
   TagBox[InsetBox[
     RowBox[{"Analytic", " ", "Solutions"}], {-0.8, 1.85}],
    "InsetString"], 
   TagBox[InsetBox[
     RowBox[{"c", "=", "2"}], {-0.8, 2}],
    "InsetString"], 
   TagBox[InsetBox[
     RowBox[{"\[Eta]", "=", "1.2"}], {-0.4, 1.3}],
    "InsetString"], 
   TagBox[InsetBox[
     RowBox[{"\[Eta]", "=", "0.8"}], {-0.4, 0.8}],
    "InsetString"]},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 1.05},
  BaseStyle->{Large, FontFamily -> "Times", Italic},
  DisplayFunction->Identity,
  Frame->True,
  FrameLabel->{
    FormBox["\"t\"", TraditionalForm], 
    FormBox["\"r(t)\"", TraditionalForm]},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImageSize->{763., Automatic},
  LabelStyle->Directive[
    GrayLevel[0], Large],
  Method->{"DefaultBoundaryStyle" -> Automatic, "ScalingFunctions" -> None},
  PlotRange->All,
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.6714531311493635`*^9, {3.671453180301284*^9, 3.6714531914730215`*^9}, 
   3.6714533340456734`*^9, 3.6714536418486204`*^9, {3.6714537901227193`*^9, 
   3.6714538180627117`*^9}, {3.671453875078285*^9, 3.6714539213245287`*^9}, 
   3.67145395326904*^9, 3.6714539934389734`*^9, 3.671454076404121*^9, {
   3.671454162300861*^9, 3.6714541754535294`*^9}, 3.6714542536806126`*^9, {
   3.6714544494433546`*^9, 3.6714544887160077`*^9}, 3.6839802702571173`*^9},
 FontSize->18]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Off", "[", 
   RowBox[{
    StyleBox[
     RowBox[{"NIntegrate", "::", "nlim"}], "MessageName"], 
    StyleBox[",", "MessageName"], 
    StyleBox[
     RowBox[{"FunctionInterpolation", "::", "ncvb"}], "MessageName"], ",", 
    StyleBox[
     RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], 
    StyleBox[",", "MessageName"], 
    StyleBox[
     RowBox[{"NIntegrate", "::", "ncvb"}], "MessageName"]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Clear", "[", 
   RowBox[{"eta", ",", "c1"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"c1", "=", "15"}], ";", " ", 
   RowBox[{"eta", "=", "1.5"}], ";", 
   RowBox[{"om", "=", "20"}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"parameter", " ", 
    RowBox[{"values", ".", " ", "the"}], " ", "critical", " ", "value", " ", 
    "of", " ", "c1", " ", "is", " ", 
    RowBox[{"14.5", ".", " ", "larger"}], " ", "values", " ", "lead", " ", 
    "to", " ", "bound", " ", "system", " ", 
    RowBox[{"dissociation", ".", " ", "smaller"}], " ", "values", " ", "lead",
     " ", "to", " ", "bound", " ", "system", " ", 
    RowBox[{"deformation", "."}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"tend", "=", "10"}], ";", " ", 
   RowBox[{"ti", "=", 
    RowBox[{"-", "10"}]}], ";"}], "  ", 
  RowBox[{"(*", " ", 
   RowBox[{"time", " ", "limits"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"a", "=", 
    RowBox[{"1", "+", 
     RowBox[{"c1", " ", 
      RowBox[{
       RowBox[{"Abs", "[", "t", "]"}], "^", "eta"}]}]}]}], ";"}], "  ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "scale", " ", "factor", " ", "for", " ", "sudden", " ", "future", " ", 
     "singularity", " ", "at", " ", "t"}], "=", "1"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"d2a", "=", 
   RowBox[{"D", "[", 
    RowBox[{"a", ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", "2"}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ff", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"d2a", "/", "a"}], " ", "//", " ", "ComplexExpand"}], " ", "//", 
    " ", "FullSimplify"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"par", "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"om", "^", "2"}], " ", "rr"}], " ", "-", " ", 
      RowBox[{"om", "^", "2"}], " ", "-", 
      RowBox[{"ff", "  ", 
       RowBox[{"rr", "^", "4"}]}]}], " ", "/.", " ", 
     RowBox[{"t", "\[Rule]", "ti"}]}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
   "factor", " ", "proportional", " ", "to", " ", "the", " ", "effective", 
    " ", "force", " ", "in", " ", "the", " ", "geodesic", " ", "equation"}], 
   " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ss", "=", 
    RowBox[{"Part", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Solve", "[", 
        RowBox[{
         RowBox[{"par", "\[Equal]", "0"}], ",", "rr"}], "]"}], " ", "//", 
       "N"}], ",", "3", ",", "1", ",", "2"}], "]"}]}], ";"}], "  ", 
  RowBox[{"(*", " ", 
   RowBox[{
   "find", " ", "initial", " ", "equilibrium", " ", "point", " ", "to", " ", 
    "use", " ", "in", " ", "the", " ", "initial", " ", "conditions", " ", 
    "to", " ", "avoid", " ", "oscillations", " ", "in", " ", "the", " ", 
    "solution"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"solution1", "=", 
    RowBox[{"NDSolve", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           SuperscriptBox["r", "\[DoublePrime]",
            MultilineFunction->None], "[", "t", "]"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"om", "^", "2"}], "/", 
             RowBox[{
              RowBox[{"r", "[", "t", "]"}], "^", "2"}]}], ")"}], 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"1", "/", 
              RowBox[{"r", "[", "t", "]"}]}]}], ")"}]}], "-", 
          RowBox[{"ff", " ", 
           RowBox[{"r", "[", "t", "]"}]}]}], "\[Equal]", "0"}], ",", 
        RowBox[{
         RowBox[{"r", "[", "ti", "]"}], "\[Equal]", "ss"}], ",", 
        RowBox[{
         RowBox[{
          SuperscriptBox["r", "\[Prime]",
           MultilineFunction->None], "[", "ti", "]"}], "==", "0"}]}], "}"}], 
      ",", "r", ",", 
      RowBox[{"{", 
       RowBox[{"t", ",", "ti", ",", "tend"}], "}"}], ",", 
      RowBox[{"MaxSteps", "\[Rule]", "300000"}]}], "]"}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"find", " ", "radial", " ", "geodesic"}], " ", "*)"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"solr1", "[", "t1_", "]"}], ":=", 
   RowBox[{"Part", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Evaluate", "[", 
       RowBox[{
        RowBox[{"r", "[", "t", "]"}], "/.", "solution1"}], "]"}], " ", "/.", 
      " ", 
      RowBox[{"t", "\[Rule]", "t1"}]}], ",", "1"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"solth1", "[", "t1_", "]"}], ":=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{"om", "/", 
      RowBox[{
       RowBox[{"solr1", "[", "t", "]"}], "^", "2"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", "ti", ",", "t1"}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"solri1", "=", 
   RowBox[{"FunctionInterpolation", "[", 
    RowBox[{
     RowBox[{"solr1", "[", "t", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", "ti", ",", "tend"}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"solthi1", "=", 
    RowBox[{"FunctionInterpolation", "[", 
     RowBox[{
      RowBox[{"solth1", "[", "tt", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"tt", ",", "ti", ",", "tend"}], "}"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{"Clear", "[", 
   RowBox[{"eta", ",", "c1"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"c1", "=", "13"}], ";", " ", 
   RowBox[{"eta", "=", "1.5"}], ";", 
   RowBox[{"om", "=", "20"}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"parameter", " ", 
    RowBox[{"values", ".", " ", "the"}], " ", "critical", " ", "value", " ", 
    "of", " ", "c1", " ", "is", " ", 
    RowBox[{"14.5", ".", " ", "larger"}], " ", "values", " ", "lead", " ", 
    "to", " ", "bound", " ", "system", " ", 
    RowBox[{"dissociation", ".", " ", "smaller"}], " ", "values", " ", "lead",
     " ", "to", " ", "bound", " ", "system", " ", 
    RowBox[{"deformation", "."}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"tend", "=", "10"}], ";", " ", 
   RowBox[{"ti", "=", 
    RowBox[{"-", "10"}]}], ";"}], "  ", 
  RowBox[{"(*", " ", 
   RowBox[{"time", " ", "limits"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"a", "=", 
    RowBox[{"1", "+", 
     RowBox[{"c1", " ", 
      RowBox[{
       RowBox[{"Abs", "[", "t", "]"}], "^", "eta"}]}]}]}], ";"}], "  ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "scale", " ", "factor", " ", "for", " ", "sudden", " ", "future", " ", 
     "singularity", " ", "at", " ", "t"}], "=", "1"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"d2a", "=", 
   RowBox[{"D", "[", 
    RowBox[{"a", ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", "2"}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ff", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"d2a", "/", "a"}], " ", "//", " ", "ComplexExpand"}], " ", "//", 
    " ", "FullSimplify"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"par", "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"om", "^", "2"}], " ", "rr"}], " ", "-", " ", 
      RowBox[{"om", "^", "2"}], " ", "-", 
      RowBox[{"ff", "  ", 
       RowBox[{"rr", "^", "4"}]}]}], " ", "/.", " ", 
     RowBox[{"t", "\[Rule]", "ti"}]}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
   "factor", " ", "proportional", " ", "to", " ", "the", " ", "effective", 
    " ", "force", " ", "in", " ", "the", " ", "geodesic", " ", "equation"}], 
   " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ss", "=", 
    RowBox[{"Part", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Solve", "[", 
        RowBox[{
         RowBox[{"par", "\[Equal]", "0"}], ",", "rr"}], "]"}], " ", "//", 
       "N"}], ",", "3", ",", "1", ",", "2"}], "]"}]}], ";"}], "  ", 
  RowBox[{"(*", " ", 
   RowBox[{
   "find", " ", "initial", " ", "equilibrium", " ", "point", " ", "to", " ", 
    "use", " ", "in", " ", "the", " ", "initial", " ", "conditions", " ", 
    "to", " ", "avoid", " ", "oscillations", " ", "in", " ", "the", " ", 
    "solution"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"solution2", "=", 
    RowBox[{"NDSolve", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           SuperscriptBox["r", "\[DoublePrime]",
            MultilineFunction->None], "[", "t", "]"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"om", "^", "2"}], "/", 
             RowBox[{
              RowBox[{"r", "[", "t", "]"}], "^", "2"}]}], ")"}], 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"1", "/", 
              RowBox[{"r", "[", "t", "]"}]}]}], ")"}]}], "-", 
          RowBox[{"ff", " ", 
           RowBox[{"r", "[", "t", "]"}]}]}], "\[Equal]", "0"}], ",", 
        RowBox[{
         RowBox[{"r", "[", "ti", "]"}], "\[Equal]", "ss"}], ",", 
        RowBox[{
         RowBox[{
          SuperscriptBox["r", "\[Prime]",
           MultilineFunction->None], "[", "ti", "]"}], "==", "0"}]}], "}"}], 
      ",", "r", ",", 
      RowBox[{"{", 
       RowBox[{"t", ",", "ti", ",", "tend"}], "}"}], ",", 
      RowBox[{"MaxSteps", "\[Rule]", "300000"}]}], "]"}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"find", " ", "radial", " ", "geodesic"}], " ", "*)"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"solr2", "[", "t1_", "]"}], ":=", 
   RowBox[{"Part", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Evaluate", "[", 
       RowBox[{
        RowBox[{"r", "[", "t", "]"}], "/.", "solution2"}], "]"}], " ", "/.", 
      " ", 
      RowBox[{"t", "\[Rule]", "t1"}]}], ",", "1"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"solth2", "[", "t1_", "]"}], ":=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{"om", "/", 
      RowBox[{
       RowBox[{"solr2", "[", "t", "]"}], "^", "2"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", "ti", ",", "t1"}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"solri2", "=", 
   RowBox[{"FunctionInterpolation", "[", 
    RowBox[{
     RowBox[{"solr2", "[", "t", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", "ti", ",", "tend"}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"solthi2", "=", 
   RowBox[{"FunctionInterpolation", "[", 
    RowBox[{
     RowBox[{"solth2", "[", "tt", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"tt", ",", "ti", ",", "tend"}], "}"}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.669958818626684*^9, 3.6699588603584757`*^9}, {
   3.6699589024170094`*^9, 3.6699589196825194`*^9}, {3.669959803934466*^9, 
   3.669959829868223*^9}, 3.6699602369102836`*^9, 3.6699603404329967`*^9, {
   3.6699605076715918`*^9, 3.6699605284528956`*^9}, {3.669981535029646*^9, 
   3.6699815483757906`*^9}, {3.669981605097728*^9, 3.6699816318040295`*^9}, {
   3.6699818092098055`*^9, 3.669981820641461*^9}, {3.6699937800066366`*^9, 
   3.669993793459923*^9}, {3.6699979748055377`*^9, 3.6699979787604303`*^9}, 
   3.669998098402422*^9, {3.669998207801611*^9, 3.6699982607193036`*^9}, {
   3.669998298256796*^9, 3.669998298756194*^9}, {3.6699987868271427`*^9, 
   3.6699988271098*^9}, {3.669999279782493*^9, 3.6699992908045197`*^9}, {
   3.670033921584916*^9, 3.6700339775320024`*^9}, {3.6700345308790965`*^9, 
   3.6700345713383274`*^9}, {3.670034639690327*^9, 3.6700346781673603`*^9}, {
   3.6700367667467947`*^9, 3.6700367954197407`*^9}, {3.6700369497139664`*^9, 
   3.6700369712631073`*^9}, {3.6700370032865305`*^9, 3.670037092840635*^9}, {
   3.6700376669148455`*^9, 3.670037676317229*^9}, {3.6700381881759195`*^9, 
   3.6700381893630095`*^9}, {3.6700445825814295`*^9, 
   3.6700446567453165`*^9}, {3.670044710372497*^9, 3.670044813663971*^9}, 
   3.6702316820781994`*^9, {3.6702574755013247`*^9, 3.670257583356449*^9}, {
   3.67025762067804*^9, 3.6702577358803096`*^9}, {3.6702578123130083`*^9, 
   3.6702579093553147`*^9}, {3.67025805462552*^9, 3.6702581128538275`*^9}, 
   3.6702581580355263`*^9, {3.670258201210797*^9, 3.670258207434946*^9}, {
   3.670258348196315*^9, 3.6702583501972613`*^9}, {3.670258467252945*^9, 
   3.6702584788134503`*^9}, {3.6703407293764596`*^9, 3.670340731092739*^9}, {
   3.670930782768488*^9, 3.670930787542511*^9}, 3.6709309587247586`*^9, {
   3.6709483626497993`*^9, 3.670948363272008*^9}, {3.670948494150341*^9, 
   3.6709484970079517`*^9}, {3.6709487792278786`*^9, 3.67094878042315*^9}, {
   3.670948950807747*^9, 3.6709489518350835`*^9}, {3.670949091485036*^9, 
   3.670949092608714*^9}, {3.6709492612926416`*^9, 3.670949262914296*^9}, {
   3.6709493974143734`*^9, 3.6709493979081683`*^9}, {3.6709495349412117`*^9, 
   3.6709495358086348`*^9}, {3.6709496912295218`*^9, 3.6709496958878794`*^9}, 
   3.670949909888914*^9, {3.67095108645762*^9, 3.670951164035638*^9}, {
   3.6713541484607725`*^9, 3.671354149323206*^9}, {3.67135474093414*^9, 
   3.67135474166463*^9}, {3.6715042036618333`*^9, 3.6715042347213726`*^9}, {
   3.6715042755820284`*^9, 3.6715042842037945`*^9}, {3.671504316311097*^9, 
   3.67150437014642*^9}, {3.6715048154227962`*^9, 3.6715048339659076`*^9}, {
   3.671514910398265*^9, 3.671514951470085*^9}, {3.671515195961379*^9, 
   3.6715152005324345`*^9}},
 FontSize->18],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"t1", "=", 
   RowBox[{"-", "3"}]}], ";", 
  RowBox[{"t2", "=", "2"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"plth1", "=", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"solthi1", "[", "t", "]"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", "t1", ",", "t2"}], "}"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
     RowBox[{"PlotStyle", " ", "\[Rule]", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"RGBColor", "[", 
         RowBox[{"0", ",", "0", ",", "1"}], "]"}], ",", 
        RowBox[{"Dashing", "[", "0.0", "]"}], ",", 
        RowBox[{"Thickness", "[", "0.008", "]"}]}], "}"}]}], ",", 
     RowBox[{"Frame", "\[Rule]", "True"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"plr1", "=", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"solri1", "[", "t", "]"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", "t1", ",", "t2"}], "}"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
     RowBox[{"PlotStyle", " ", "\[Rule]", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"RGBColor", "[", 
         RowBox[{"0", ",", "0", ",", "1"}], "]"}], ",", 
        RowBox[{"Dashing", "[", "0.0", "]"}], ",", 
        RowBox[{"Thickness", "[", "0.008", "]"}]}], "}"}]}], ",", 
     RowBox[{"Frame", "\[Rule]", "True"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"plth2", "=", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"solthi2", "[", "t", "]"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", "t1", ",", "t2"}], "}"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
     RowBox[{"PlotStyle", " ", "\[Rule]", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"RGBColor", "[", 
         RowBox[{"1", ",", "0", ",", "0"}], "]"}], ",", 
        RowBox[{"Dashing", "[", "0.01", "]"}], ",", 
        RowBox[{"Thickness", "[", "0.005", "]"}]}], "}"}]}], ",", 
     RowBox[{"Frame", "\[Rule]", "True"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"plr2", "=", 
    RowBox[{"Plot", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"solri2", "[", "t", "]"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"t", ",", "t1", ",", "t2"}], "}"}], ",", 
      RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
      RowBox[{"PlotStyle", " ", "\[Rule]", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"RGBColor", "[", 
          RowBox[{"1", ",", "0", ",", "0"}], "]"}], ",", 
         RowBox[{"Dashing", "[", "0.01", "]"}], ",", 
         RowBox[{"Thickness", "[", "0.005", "]"}]}], "}"}]}], ",", 
      RowBox[{"Frame", "\[Rule]", "True"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Show", "[", 
  RowBox[{"plr1", ",", "plr2", ",", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{"Inset", "[", 
      RowBox[{"\"\<Bound System Dissociation\>\"", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "2"}], ",", "20"}], "}"}]}], "]"}], "}"}], "]"}], ",", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{"Inset", "[", 
      RowBox[{"\"\<\!\(\*SubscriptBox[\(\[Omega]\), \(0\)]\)=20\>\"", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "2"}], ",", "16"}], "}"}]}], "]"}], "}"}], "]"}], ",", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{"Inset", "[", 
      RowBox[{"\"\<\[Eta]=1.5\>\"", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "2"}], ",", "14"}], "}"}]}], "]"}], "}"}], "]"}], ",", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{"Inset", "[", 
      RowBox[{"\"\<c=15\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"1.2", ",", "9"}], "}"}]}], "]"}], "}"}], "]"}], ",", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{"Inset", "[", 
      RowBox[{"\"\<c=13\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0.5"}], "}"}]}], "]"}], "}"}], "]"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
   RowBox[{"Frame", "\[Rule]", "True"}], ",", 
   RowBox[{"FrameLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<t\>\"", ",", "\"\<r(t)\>\""}], "}"}]}], ",", 
   RowBox[{"BaseStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Large", ",", 
      RowBox[{"FontFamily", "\[Rule]", "\"\<Times\>\""}], ",", "Italic"}], 
     "}"}]}], ",", 
   RowBox[{"LabelStyle", "\[Rule]", 
    RowBox[{"Directive", "[", 
     RowBox[{"Black", ",", "Large"}], "]"}]}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Show", "[", 
  RowBox[{"plth1", ",", "plth2", ",", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{"Inset", "[", 
      RowBox[{"\"\<Bound System Dissociation\>\"", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "2"}], ",", "200"}], "}"}]}], "]"}], "}"}], "]"}], ",", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{"Inset", "[", 
      RowBox[{"\"\<\!\(\*SubscriptBox[\(\[Omega]\), \(0\)]\)=20\>\"", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "2"}], ",", "180"}], "}"}]}], "]"}], "}"}], "]"}], ",", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{"Inset", "[", 
      RowBox[{"\"\<\[Eta]=1.5\>\"", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "2"}], ",", "190"}], "}"}]}], "]"}], "}"}], "]"}], ",", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{"Inset", "[", 
      RowBox[{"\"\<c=15\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "198"}], "}"}]}], "]"}], "}"}], "]"}], ",", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{"Inset", "[", 
      RowBox[{"\"\<c=13\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "210"}], "}"}]}], "]"}], "}"}], "]"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
   RowBox[{"Frame", "\[Rule]", "True"}], ",", 
   RowBox[{"FrameLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<t\>\"", ",", "\"\<\[Theta](t)\>\""}], "}"}]}], ",", 
   RowBox[{"BaseStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Large", ",", 
      RowBox[{"FontFamily", "\[Rule]", "\"\<Times\>\""}], ",", "Italic"}], 
     "}"}]}], ",", 
   RowBox[{"LabelStyle", "\[Rule]", 
    RowBox[{"Directive", "[", 
     RowBox[{"Black", ",", "Large"}], "]"}]}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.6715044185434628`*^9, 3.671504419544664*^9}, {
  3.6715044774893937`*^9, 3.6715045144137225`*^9}, {3.6715045690336995`*^9, 
  3.6715045739596086`*^9}, {3.671504611273896*^9, 3.6715046752310977`*^9}, {
  3.6715149588018417`*^9, 3.671514982203144*^9}, {3.671515208494244*^9, 
  3.671515325339636*^9}, {3.6715154230056324`*^9, 3.6715158149928894`*^9}, {
  3.6715158488227177`*^9, 3.671515889310376*^9}, {3.6715189581123576`*^9, 
  3.671518968852152*^9}, {3.6715191197529745`*^9, 3.6715191206166086`*^9}, {
  3.6715192979744587`*^9, 3.67151930142412*^9}, {3.671519350195101*^9, 
  3.671519416921565*^9}, {3.671519501920313*^9, 3.671519514779538*^9}, {
  3.6716403789302845`*^9, 3.671640379562854*^9}, {3.6716404148826246`*^9, 
  3.671640415370036*^9}},
 FontSize->18],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    {RGBColor[0, 0, 1], Thickness[0.008], Opacity[1.], Dashing[0.], 
     LineBox[CompressedData["
1:eJwV13c8VW8YAHCRkVFSVEJkj1AuldR7QlS2hCREUmSlQkn0q9CwMyqFiFJW
hUTPVYlkJZtkr4xz77XX/b39dT7fP87z+bznPO8zJBw9zZ1ZWVhYjqxiYfn3
vD5kRGcyOal6FqHPWllIdCl183THEif19/XvLf984VTfbOE8J7XbQ4y/Ddv2
l9+yJ4OTalLFFvzPWvCcq3uQk3rbvtSpHXshbl6MWsNJtaUzlDqx/fTSDYIe
c1JRV27tn3/x05fSWHZzUt0VMs2GsD2Js2pbTnFQ99ocb5nDzuP08kiNYqe6
6r+gc68ikf+9Gmf5qtXUpKuRGWLYh8YG9lTS2Kgy38/namBb+z8tapFlo8pr
Su0yxfbsW7+RachKdQqxW/HE5uVuU5S6soo6OcojEotN2hLkhzcs1KgHEt+K
sfO2lIvXZTKhKqxwahSbv+FIMc+GFTAKmxwSYyXRNbYr1Tq3l0DBk7P9BLbc
vSdutwOxYyUmbLCbBb5wV/gugVvrDKst9q7t/EeOui5B1acmZTvsUeJVuanJ
EtzYdzXCEds6sOvTqS1LEMLFc9kNmzKvl+f7ZhHsEkebr2NPTGyKy2pagI0Z
W2TSsVd8nxc71C3A4Ua/Ey+w165S+SP4fQE+92c9yMBW3qAnF1SyALlsUXMv
sT12Xyq2eL4AvR88WrP/xbtR37XstQCSArvLiv6ZP0zWlHcBZJak9tdgT+5a
KJrSngfj8HGBeezhaKcn27XmIdzzWMoCdje9+oap+jw8rZpXXcKuz3+m91p2
HoQ8+CyY2Lm7DjU68c7DBi3fl+xsJLq4K3KyoWkObp6KjBbAntopI5N3bg5i
ulnP7cCeUzWPcQ+fheWxR4Eu2I3KT898DJmFvb0vHc5j5yqNqq8JnoXuMitd
N+zzcjdb03xm4Y1tPL8ndvu2fNFO61mwSWkpuYJdulYg86jkLHiNDTnfwb45
9rNEtmgG2KuecmRg82WaDfb0TEPLC82hcWzDDNb9zzumYefOF0Ik9t0Xb2PO
NE1DAUuPPh2bK13w4FDlNCxJ/8iZwWZNbXs8ljMN9nwpD5nYM49Pm81en4aw
9Jbi9atJ1BXhXcIrPA2/CiT9dmPn+kZF7zafgpn8ROUw7BYj8UxvgynI1vXc
eh97RTKnNEt3CvqbV/FEYBvUVw9v2z0Fafvc6LHYg3JciEtkCq7rvelNxt7a
Hvi3dYAB91bNGXzAvqN1QfeqPwN8r/93cgz7tcDiiXcXGTDiNvliEvvXcJjn
hBsDxD5HTtOxxR9mPHK0Y4Bwx60n89gfx3vJozoMIJXerOdkx/fh6YmkrXwM
CJiafLId++Qq/ZmSZDockf5ibYvd36oZ5fqIDl5t2xvtsS/kKittjqVDdHaT
uRN2oL2Qo08IHepAz8YVO7V0oEbegw4qHs1Rftij/rfS4/bRwdumIuMhth+9
zMKrmQY2I3FRDdirqt5PitbToKivMKgZ+27Ky7s/vtPAvaHapx37iWkUVaaU
BtwCI8692JDtoPT7OQ2+9dy9SsfmcGOyHfWmgcv9aNcNHCSK7dN6K8lLgyP3
IdIamz16Ld9RdhoUazPOn8K+QnSf9VohQU264LAjtnXSf8KlJAmIyrvpAraI
VVWwZRMJ0hOzszew06qsTMOekhD8oLYhE/t93sXxCVUSXuzgVWViyzjo6gsq
kHBO2r1mNSeJ4tcKpeyTxPaL8+bG9nf7YBEqSELbB/daQeyrR1n8dKYmgUPf
qUMJ++7OrYIv70zC3M8jhrbYWUxTk0tZE/CuqLiTim2Z8KGL5ekEuOydPVqB
zbJzu8eDyAlYOKlcVoNt4ci4/+LyBJQHfSpvx175+rCqFU2Aq3il6jS2+d32
Q/sbx8HL62eiIheJ5jee0eJYHgMNU5B7hp32pvpH9OQY5HiJvX2BbaynfnJb
7xh0ztzQz8ZO9eW4uqdiDMKyosNLsQ3bMwtdo8aAM4QW34md/Gx8V530GOi7
XcwQWUMifQVf+QTjv+C487pmOnZB+csvPNp/4fl1MvwNttTpzlM31P9CwEWJ
iffYrAkHo8+K/AW5VSvV37A/sfMuUkZHYU2jz9oRbPWe5Oqft0eh6LVRjgo3
iSQTqjx5SkcgycRxuBw7Wm15zY3cEWAxmC6ow2apU0mjPx+ByDOPo9uwu9gf
trbdHYFdAn7e49iPfOwPZlqPQOia3jpBHhKtN5kSODQ1DDbthZLnsZnsYgWB
isNwdUypRZiXRAdMeGv7RIfBJ87zoix2YMLCwGH+Ybi467c4BXtJoUVww/QQ
zPs0Fxphz5lEXs74NARxIpkNwdi0RFb1erMhaFZM6h7H7tsx9FbCbxBGpTiS
m/lItN236ccd10Hg4nWdGcB2pH7p+2s7CHbcvc7T2N3myRsKDg5C53F65Ma1
JOr0PeFzlGcQuu5OiVpgN5X92OXzdACCf2cfbsWuOJ6b9/VrPwjJz2XPrCNR
Vcq5Rv6ifrhYQThw8ZOodlx81jarHzpHPykLYzffjtKajuqHV5ccpA5g97+/
WCFt3w/j8gH+IdgsQuq/78z3Af+cLqf4ehLtbf7AdUS5D9h7yXeuArj/b7+o
+FCiDy6+t44PwiY8FIx7NvbBqhyb5DjswxyPY/wXe6FBLlT2C7alRoDYq8pe
MNJQ3Si2AfeLuAMUHqdeaJ3pKOzAzrL8Yl8T3wPauYIH/AXxfe0i7E7c64Gz
m9fvjMXWPvvJdiCwB3K3uFvmYLdf/nBi2bkHnruKaQ5icz/MObaD0gNLdL+L
lkIkcv31WP9BfTekO/QLHNxEIo2TW/S2fO0GdwFJZ3ts1r443fTCbjC1jKdd
x35EjzpY+rQbfsXqfPyIXbU+dN/4hW5ws1oW19xMInnTSypGa7pBWD+yQHsL
rm85fSfz5/+Au97C5Bnsm9BlXdX9B4hvKxdCsPO7Gs0Xsv/Aq+ZrlBrs9aJl
ejYGf8Co05zXVhj308REZeFbXVCg+CIoZCuJTGKOriROd8Jzq/OSW8VIFLpS
MhPb3glRlh7rDbCp51UmI6ATOp5+8LiGrUps7L4d1gn7J54F/MYWGP9d5i3a
CZ0fbfkytuH80PO+feRQB6QsiVmYSeD5Ib/vuq5CB2yxyBwKxdYTtbyC1nVA
lBCFrQy7gKHpot7WDqKlLm27tpMoIXn1EQn3dtCotlcXlcT9YSGedz62DdI8
S23XSuN668zNPuXfBmTF8jET7Or6gOUJuzbIHJikR2JrZZye6JdrA/PwIVUh
GRKJWSjW15e0guaDsXE5WRL1vPkUk9nfAlKLf8K95UnkcnpA2JrSDIWHK26n
KuN5q+GvnMTWZjj5c8l1FntUm64xuqoZ1OSi1IxUcD+SYpoH1DWBe7TltUXs
i0Ob7yW7NsHhYaUDTjtJFOBuuDic3Ajp0jY+jhQS7e8yX5Mf0ggl6yoEK7BX
jE9suubRCOt3xP1UUidRsOpZNT6tRhBbFZ+2iH2HccNtZ8svICSSZDJ2kyjS
/22HP98v8LOOM9m7j0Rmox9GtKca4Iu6kH8etsBJ6ixPRwPsebyJVVGLRA+1
ajY8zWwAw0Zv/e37cX4xBw0+6zRAa3bS7u0I19/bwiXcV3+Cha9s0wUdEjnP
iFf9csCOZMtYxpZxkW19ov8TfDat0YzUJdHLw5QpZcGfwKHbRC0+RKJsHmOl
Y7n1cPe6vKzMYRJ5SbLt3V1TByzrgiJPGeH5smTFICKuDtS/a0uKGpNo1mLB
bsi+DuTqN7n8wQ68Q7sVT6+Fl57l6hdMSXR/5E/97KZaEOr0O595jESmNzv6
THpqoEhuz3KgBYk2bG2ZyXhVA0d1efOsj+PzGNaKWO+vgQ2bBQsErUiUmVNy
rsixGqaF5BiFNvj/HC66xq9UDbf20rRfniSRSs/b8HPTP6Cszkb9qS3ON4Gs
d5tDf4DK2YQjMXYk+no5kcX/TRWc0pLUeu2I82PflYS9c5VQIxf64LUb/l6N
3llRZZVQZWRQ1nOBROfc3T+N3K0EWmj04laPf/PMmf5E0Up4Zzj395kX/r+r
jqkuaFeAU8fGwuHLJPr8yFjHnLcC5EtahI74kui22lHLV03foMvzkl2OH94X
nA8G2Jz7Bt2v0qXCr5FIuFKlsvhBObAfKEQJwbifOCh2CFiVg1mazj3F/0iU
Mi8z4SpeDscvX24tv4XzVVFs49a3X8GqbECYPxTXm3Beh2utX2CAM5OVJQL3
Y4uR2X2Sn+GZdZWf31MS7e6c948ZLwPdL+cUQ5Px/HGGe2m0sAyQOGtZSiqe
B30UWR4ZlkEG1T+O8QLPDzHuXHOXqdBQNuu0JZdE9lsD75oQVDjf8evRjXwS
6T4P583gpsLtIuoY7R2Od9Ze4vUBAJtoJdmlD3h/Su/beS6qFLJcFB1yv+J9
5/1qjU0ypZCyoel7UAWup1+lNb8Vl8A9Ot9mhyq8T/S7aEv1fwThld2sRvUk
ipMcM+/WKIbg469vjHeSyEGNzyrixwd4X5E3dLCbRAo6yicPOHyAJ6mJXC/7
cD939HJ6ElYEFkFH7ueN4vOkTPlYdxaAn1io6Md5PC/nCfpxeheAt75P2btl
fL4yjYACduxXe7+Xr6KhtT1+tzaqvIfx4vEWVW4a0hBfjq0PfgumCfm1hAgN
saiKJd4QegvLhKomjwQNVSGUpJyVD++YciUMaRqysw9Ov9+YB9bXXXQkVWko
5Cl7wWHZXDAMfuwsqkdDqbZGlyZ9c2B0nK46b4DjB0QEGKVkQ/D+P0rLZvj9
jxserJl6DSGtwQK37GiI3n78oYvoa+gP9LDldqahOwvxSeV6WcCMLEkANxrK
3iuSHZz4EsaS42M/+dOQ9gm7gj+fM2H280En3mAaavZL/rR/LAOmyAO6UaE0
tFIoVTd/4AUcTrrkbZBAQyYaO0jv/lR4UKO1pa2YhhRurksnRFJh4nm6ScQX
GuKopZ1YZ5ECVi6Zgneracjvx4WQEyHPgO3Nr2XrPzSk7LSTNjOTBAGX9H+r
jdBQ/8K0TezZJ8Cgrpl0YNCQmcIN5bpDidDSs776KxcdcX3WSbjwPh6+o7YW
jo109OkEFyu3dByY6vBD3jY6UgiLatJdHQPxg2c/nt5DR93ilqjXJwrqlLYJ
+R+iI2VvdXPmtwgQ8Yljih7D8er15y/dDgPlddviD3rR0WVmfXXOmTtAGGm+
HbxBR73KNsmjOv9B0a8t38Ii6cjYrs9HWjII9P47cIiSSkdXtraFU1dfhYyb
ubnf3tGR6dW/6hpffKCdo7NepZKOzPMXP1ixuUGCrihHWicdcXcT/HdYTkHl
acOERjodBXWYnxloUIGVm4pfF+UZSEFeqbCa5zjSuTfrfHUHA/VaevMtcrmg
b3yPuFSOMVCC4Ys/nN+80U1+Q57V1xjo03jMnmhOP2So4Pp3fRoDDYQHR4kc
CUTyJrbESg0DcSTsvnzs0E0UnT/j9G2OgZT2Stf+vhOK0h+0aFmaTSFY82Qh
NeMeap14XD4XOIXM2wVkz1WGo9ySTKr2mylUsp+FmL8VjVpbX2tH8kyjvq7x
hP++JSB2p5a1xTXTKCHyjHR1WioSFbxwYMJhFg00oJZu2RykZvjaxy59AbEd
N5O8zpKLepPeSZV1LaAYKmvHGvdcpFbZ26u8eRG9i3c+KqmXh4QlEvKl7y2i
mUOK8pZz+cjR2HL/Ke8l5J9aMPjRtgC119g5iB1YQUEna06HSJei8KZtsjGj
LETF2WXFiJPl6GajAgP5riZ2cW98zcf2E7FwBnHfmuUm6gLu/XHe04JqT1e6
W6bxE0acSurMqd/I6uz9ZZ3NG4nv8QPRa7b1IuFD++yNHTYRnYVHRCghA8h4
dZLKVY6tRIPMDsbj98MoNcfgO2eYGJH7vKyVt/Ev8oo4vjOeW4IIfO1qIqYx
iZg/gummnJLE5pvfwzRU8L3sYqT30aSIUYYLRXmAjvRig9IEN8kSOWN2ZxVi
ptC+8ylpB3XlicH7guiQ1AyafOl0XsJWkRD0sXRQbZlFbmF/f5fk7yAKWKzk
NN3nEZd3UP0yTYUwEMz1Pby4gPeE4sdxwjuJVs+YdbJZS+jJycRtmqd2ES3e
GsZS+DtZrqZaiUerEYackSWKh1aQg3lAdmy8GkF9MqKgZriC1uaJP1qTpEa8
qnjCqW2zgiKjmSrTGWpEgChbmf2VFbRaVfb4r1I1Qvx7ndrj7BXkqPn8etaI
GnFO/PwWgW1MdKJkB8+PgxSi8/3nkC0yTJSbYjZhpk8hzAxEZsR3MFG981Hn
NkMKoXmlrkFlHxM1VMavHbWiELzV6veNrJhoxSXbSMCDQuT5sjJDI5goxVXh
SuAjCiHDZ+seGcdEtLk70WuTKcSj1Pcd8UlMFFKvpP0snULcqjlX9CKLiXwN
d578nEshLCXrvL9WMJFmrazPugoKUVUk1/2jlolK2dvk0qopBDK+afyriYk2
Gjzw3ttAIeT81RV7+5joVnXHR+ffFOLJ2ojEkVEmirhwpnSpl0KsTxvmpNGY
yKq32ix2mELc2at9ZW6OiZRO8forTVCIhdrH/UwmE1nwCKuVMyjE/93YpU8=

      "]]}}, {{}, {}, 
    {RGBColor[1, 0, 0], Thickness[0.005], Opacity[1.], Dashing[0.01], 
     LineBox[CompressedData["
1:eJwV13c81d8fB3DusFJKJTIahCJUCKn3SVIoQiRUEmVkyygVvhltK6tlUxkh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      "]]}}, 
   TagBox[InsetBox[
     RowBox[{"Bound", " ", "System", " ", "Dissociation"}], {-2, 20}],
    "InsetString"], 
   TagBox[InsetBox[
     RowBox[{
      SubscriptBox["\[Omega]", "0"], "=", "20"}], {-2, 16}],
    "InsetString"], 
   TagBox[InsetBox[
     RowBox[{"\[Eta]", "=", "1.5"}], {-2, 14}],
    "InsetString"], 
   TagBox[InsetBox[
     RowBox[{"c", "=", "15"}], {1.2, 9}],
    "InsetString"], 
   TagBox[InsetBox[
     RowBox[{"c", "=", "13"}], {1, 0.5}],
    "InsetString"]},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  BaseStyle->{Large, FontFamily -> "Times", Italic},
  DisplayFunction->Identity,
  Frame->True,
  FrameLabel->{
    FormBox["\"t\"", TraditionalForm], 
    FormBox["\"r(t)\"", TraditionalForm]},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImageSize->{1059., Automatic},
  LabelStyle->Directive[
    GrayLevel[0], Large],
  Method->{"DefaultBoundaryStyle" -> Automatic, "ScalingFunctions" -> None},
  PlotRange->All,
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.6715044513344574`*^9, {3.6715045464648323`*^9, 3.6715045748916903`*^9}, 
   3.6715046273251934`*^9, 3.6715046773160825`*^9, {3.671514765907706*^9, 
   3.6715147908875265`*^9}, 3.671515027656885*^9, 3.671515249858615*^9, {
   3.6715152934693003`*^9, 3.6715153261931925`*^9}, {3.671515832492877*^9, 
   3.6715158606252365`*^9}, 3.6715158909251313`*^9, {3.671518960346092*^9, 
   3.6715189705686474`*^9}, 3.6715190561052976`*^9, 3.6715191217169447`*^9, {
   3.6715193566411486`*^9, 3.671519417602317*^9}, {3.6715194743453417`*^9, 
   3.671519515548686*^9}, 3.671519791375923*^9, 3.6715199912316704`*^9, 
   3.671640437507451*^9, 3.6839803086487393`*^9},
 FontSize->18],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    {RGBColor[0, 0, 1], Thickness[0.008], Opacity[1.], Dashing[0.], 
     LineBox[CompressedData["
1:eJwV1Hc41lscAHCjemWWUpnpkhElhWT0PYlIRCojGvbvvYUSMiozushI2TcS
Lcq6IdHvtVIysolk7/XaVO97T3+c5zyf5/me7xnfc84uGxcTezYWFpYx3P70
t0cM55hMCk2m9sJBV19r5Ja2Y7HrF4V2VByZO/lZo6sXBpYLVym0/QlCtwl/
a2TV7PnbZZ5CK5gq/Hgx0BppkE85eocptNT6GIuTIdZoLXZVjFZHoT3qrLst
GWmNPI9nnPRLotBMrFVobY9x/oxf6SyHKLSstIPy6h+skQtyOCh4YQMttu1g
wEk2G5RLueacFr2eNnW0OrTjqA3yCquzl61ZR6uq7WvY7WeDdCaHVD/R2Wne
QevkiytskLnX46J2aXba8BSEfmGzRS4Dm7cyDdhoNwIa7kvo2iJuzk45SQ9W
mtawopZ6qC2atUKz716z0JLbnG0aPtmiXMEq8YYXTLLR8j7lFbcd2tR0ophr
C4NsD1P7yGJgh3zYPWqP3f1F7lNsT98Waoemp7fHZraukXBGT/x6nR2aObBW
tKC1SlpkxSnpcdujlf0mMU4Ry2TbfEaYjbE94nlxerivb5E8SbmbcDjGHuXc
jH5wyGSBVAw9Vx3aaI8sWXWXSlLnyKzmo7EiAg7o4YBGvgQ3nfSIvndW6qwD
ymQaG7llTpPb9N/evBLvgHT33JSNPzVBSswaVdp2OSDmerGCO3KjpFqk9eV6
QUdUfS4nt7JykCwLawy/eMERZZpWXKqL6yNZ9aDVKNkRGcXoMxIWu8lxm5ey
XzsdkaP1kJC5Uhvp6W0/ISlCoGsS7IcP1TWQql1H5C9aEMjk7NiyukQ5yc9X
YymZSKBD3ateMVNl5NMgjS2iSQQSseP8NV5YRl5jOIQIJBNo+IYcS6JBGanM
kZa6/jGBvGOcOFbcaWRAQf/1/icE0skYUCSiS8kjkeLU+y9x/JOFG+bdBaRI
S530yyIC5eQKeFKuF5AqnOXlce/w+DKVWwXrC0hhg9ieu8UE4u3zDNqq8JYs
N48Iv1xCIBXx3w+/+ueTy5b3rvDRCBTyeH2BnnQOGarJFmRcTSAjlb2z1wfT
yJETxiIerQTaE8CXgUTSyA36ER+OtRFoQz3dgu/sExL5+ZptaieQ55erIRYh
KSQNHdR/1kGg03t89zXoJJBc00PqlV0E4viqu+p29x9y4NuzeFofgdyZX2uz
7YLJF5tSAr36CdS/73zq+LFA0v2YbMf+AQJ5CHdG0NZ5k8OnMxMTBwnk12Vi
N9SkQB6fvhJhMUIg+cO7678H34OH6zgdtScJRG5MXkt7Hgb0y8Pendgm3/il
iU8RYFFGr7w6RaASTRa0GvQA7FNGWCKmCTTQMxUf+DEeVPQiNN/P4ny6sgrD
pomQo7FLRouO58+2q9IbSQJns5Az1dicfl10Ho4UaN6007V2jkDxUXa7a9PT
YB3X+/myBQKVagdc+331Kdi/3M2pvoj3s5Lyfp9yOhyLolzNw5az7jodXZUB
D/UCtycvEeiDoskd0+EXYNAVf8ByhUBDTdDeK50NXC4Nl9x+Eoj93GmJ2yw5
wFce+LsNO4bG1rXRKQfOWf/ddegXgf6Ls9eXOJ4L3S90PRewl3TkZE1X8uC4
xQPB8wwCBed29/bb5cMXLtnkbOztohHxLo358NNkMIWdSSDVhVnKP6/+gwcV
R08+x/ZKKxh+b1UAHHKjW3tYqIiTl3is97kAzPzmA2VYqSjRS9C0VbkQivME
3l7HLja+VTXNWwRzTdvvsLBR0S/G0fRdZe8ggWETsYmdivws66xDdpfCftWl
M/zrqWhT9R3BrQ9KIUqpUscI+8mB/Y2pjFIInD1nFYZdvjEGFbd/gElptg2s
G6iIzSorckmbBreE5LP7sbU5XZ1ll8ugR13NI4CDirhp+jUue8sh7YTXpXzs
FncJqQLbclAScn02gG3f1/Jd62s5xATVW2ptpKLgokOGVi8rYJC9r3oFu9rh
t1ykZRXATj3ds1xUdGfzG6vDEVXg7flpnQ+2UsnF+wO0KmCI7D7/BDt1M236
kNRHqGDtaJzE9i4JyO2d/QguRkNCvtxUtI+f49CB4E9Qnf7s6AMeKhosKXLs
LvoEm33eieVjJzlS44MnPoFckPrLZmyO0prVb8afoXCU/mULLxX1O94vCRSu
gbObxpyisGNL+bVac75AYKdPxh0+KjIgKlx9B74AB5ewYxI2+xa3p7LbamHF
YGCkEPsa0brujk8t+CW2ys5i62+Jr5Y6XgdbQiIrLmyiot+EqKFnVz3I/v48
u3czFR3g3JrFw94IoRGk8At+XL+RPu4B4UbQcny0WIpdXZXtVKTUCFTW3xnN
2Fb+JxVsHRqhlY01nIEdvBKQV/S5EfqXzW+abKGizmF6kW1UE3jF79s5j+1X
0VD1TrQFxES0rwkJ4PU8+VcqUqUFNH3zp+WwBXyvhNgZtQAf399Gmtiv1Cgn
+PxbQFAjs+gSdkvukVq7wRYouXND8Sm2TOrrJr7MVtA68nlechsVNdwK+2Gv
2g7CDkueAtupaIXRp21+ph2KLY7QJbH/8ld9pe/cDjJjhjZK2B53h9wU0ttB
g7T6aYItFgGcq3wd0MbPxx6J7ZwyrxQ+0gHRP/Uese2gIt5yy9C82G8gQ5eS
7cRW1c6bSc/9Bm/O648MYdt85DgXV/sN2LxvJcxhF9S83XmLrQv0mVmVXIJU
dLGZ762Ocxc83SWjpon9ZrDiR4dON3Dl1NOSsQ0p8srMhe/AqSdyyEiIiqYD
p4MkeHsgwlJH2gI7iiW3RVe6B8xq1XlssZtWld2iLHpA7viXPA9s00nI3/Wh
B9zM3jv8i32x8YyidsgPUGwVCBrFLqorja0M74VYG1spD2F837hTPpgm9IKm
f2/6HWwLfb/h0YxeGOblFwzBXvuopcJD9sK4nOJ4HLYGrbr1HL0XNuVqbH+H
Tctr3Dpyrg/8L7clrWJ/jht6sHFnP3ipvim4IYLrK8Ol+Uq+H5qivTN9sGuK
9o/oq/UDj5N9bOAfd/qoh5/rh6Fd06disGuF+Qd5w/uhgcfcPA+7PuWI8tbV
fqiPevZyGrvpeVy7WPMAaEVbvLwsSkUmqqX+ZO8AWA9uDHDEbvrUL3d5egCY
vFkmztjNY3v9nmwchLYS314f7Ba5ShlJNAiutmvZsdjt2bNesq8HwXT/7eEa
7O7CEyJKIUPgx3J6bq8YFcXrZLyfihkChQMVgQexzzazWD5PHYK8bY58h7Fr
pwsThIqx19sIaGO/3y21nXVqCKY6l7otsBNj2PjrTYZhyykF6yBsM5f3FEJs
BEx/urq2YjdJ7Z1PejsKApeW5qk7qeijZ0WBQPkoKK2AmjP2uxoL78j6UZiU
vHvLFTvVOZg1cGQUorduW/TGdi74wfe34Bj4G3wvCMPmPP5AXvX2GHiLWvhn
YR+1X7Zv0R6HXaofz05g5zwt6+BumQCmg3HgJXF8PrrJYo/6JiCn7q6mLfbS
hIed6MwEUBzRggO2ppL87F7OSSDpZ82csWsqYylGaBKWn1MXbmEPDl1Ric6a
hMzk/PsJ2Ntltj0UuDsF6l8tzL9i38n620hMZQbceEypyruo6LuhTyipNQPl
Rg0HVLE1ZsKqLhvNQOU9tjU17DXF1+pPiRmg/Jfij7DdC2ekZZJmwLBizv0k
toq1GosgyywctB1fuIwtf5Xs+Mt+Fg4nPbQMxd4R8PkfFQU6OJqZGrdj//h5
g+BVocOY+GxNJ/YzdzHdYQ06fAv0O9aNrUy9sS5Wnw7twZH7+rBNjEV9F+1x
fGz25Dh2uNh1t/+S6fA0HHExsFnf77h0gHMODFUnBv76i4rG5x2V9g3Ngc6P
iEeO2HUNCruHJ+aAL6Mhnoqdk7ks8HhuDhiNxYlXsD1sQ5Z5WOYhUSsx0QWb
rflZ8ZTQPPx6Xh56E1s4bwi9Np6Hmdr+fSHYBtdsDeVL5qHgy6u4DOzsyYsO
e2IWoEz5rEMP9v7qskbnhAVg+8i5+uPPfE8kNfNTFsBBKDe0DzvPdHyLRtYC
wOGvrwaxC2juZYZVC9Do6twzjl3yMFzk+vIC6M51bVnGrtEobiq0XISfHOtK
eSWoaDhcAHQklyD9c4OSOrbADdPL+9uXofylj1oUdgGLmYya0yq4iZlSW7BP
CuTc1Pu5Bj2KIk18klTU4RLDJ535Cxys/6HrYrdfVzkleYQBvuFuW92xDShR
JXI6DFiQz234Y1ry2J6DBgyQZXiEemC/qk6maJ1nAE90CuMm9i1R9rJLHgyw
4Hbu88YW/9xwMOkNA0YWDaL9sAlxqiD/TibM+9xMDsPuflseIijFhLGOwBPh
2KdPiiyJ72WCu7nk0h+reTQ0KagzIUJU4lQENnetcrihGROszuxajcLOvcnG
vBfJhFOcTuqx2FI8Vk5RsUxIShrs++PEtLddcf8y4cqnxZA47KA6ouhZJhPw
m2+KxzaVaLheWc0EzQ8b7ZIk//x/Mr1f6rFJM0oyNpwKONXcygTlHVqv/ljG
S1muf4AJJ/ZPTf+LncwbmTA2zoTAx2+iHmNvTh+l0OlMmC3nOZCCHXxYy2Nl
hQnii5zNf7xWnzTIZDIhNfzZjVTs/wGuxOCt
      "]]}}, {{}, {}, 
    {RGBColor[1, 0, 0], Thickness[0.005], Opacity[1.], Dashing[0.01], 
     LineBox[CompressedData["
1:eJwV1nk4lF8bB3BbUYSkolRKRSlLCaW6j7Ile1GiRaF5nl9ChbKUFFpIRZaS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      "]]}}, 
   TagBox[InsetBox[
     RowBox[{"Bound", " ", "System", " ", "Dissociation"}], {-2, 200}],
    "InsetString"], 
   TagBox[InsetBox[
     RowBox[{
      SubscriptBox["\[Omega]", "0"], "=", "20"}], {-2, 180}],
    "InsetString"], 
   TagBox[InsetBox[
     RowBox[{"\[Eta]", "=", "1.5"}], {-2, 190}],
    "InsetString"], 
   TagBox[InsetBox[
     RowBox[{"c", "=", "15"}], {1, 198}],
    "InsetString"], 
   TagBox[InsetBox[
     RowBox[{"c", "=", "13"}], {1, 210}],
    "InsetString"]},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 138.},
  BaseStyle->{Large, FontFamily -> "Times", Italic},
  DisplayFunction->Identity,
  Frame->True,
  FrameLabel->{
    FormBox["\"t\"", TraditionalForm], 
    FormBox["\"\[Theta](t)\"", TraditionalForm]},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImageSize->{1059., Automatic},
  LabelStyle->Directive[
    GrayLevel[0], Large],
  Method->{"DefaultBoundaryStyle" -> Automatic, "ScalingFunctions" -> None},
  PlotRange->All,
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.6715044513344574`*^9, {3.6715045464648323`*^9, 3.6715045748916903`*^9}, 
   3.6715046273251934`*^9, 3.6715046773160825`*^9, {3.671514765907706*^9, 
   3.6715147908875265`*^9}, 3.671515027656885*^9, 3.671515249858615*^9, {
   3.6715152934693003`*^9, 3.6715153261931925`*^9}, {3.671515832492877*^9, 
   3.6715158606252365`*^9}, 3.6715158909251313`*^9, {3.671518960346092*^9, 
   3.6715189705686474`*^9}, 3.6715190561052976`*^9, 3.6715191217169447`*^9, {
   3.6715193566411486`*^9, 3.671519417602317*^9}, {3.6715194743453417`*^9, 
   3.671519515548686*^9}, 3.671519791375923*^9, 3.6715199912316704`*^9, 
   3.671640437507451*^9, 3.6839803086562433`*^9},
 FontSize->18]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"t1", "=", 
   RowBox[{"-", "3"}]}], ";", 
  RowBox[{"t2", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"plor1", "=", 
   RowBox[{"ParametricPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"solri1", "[", "t", "]"}], " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"solthi1", "[", "t", "]"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"solri1", "[", "t", "]"}], " ", 
        RowBox[{"Sin", "[", 
         RowBox[{"solthi1", "[", "t", "]"}], "]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", "t1", ",", "t2"}], "}"}], ",", 
     RowBox[{"AspectRatio", "\[Rule]", "Automatic"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
     RowBox[{"Frame", "\[Rule]", "True"}], ",", 
     RowBox[{"FrameLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
       "\"\<x/\!\(\*SubscriptBox[\(r\), \(0\)]\)\>\"", ",", 
        "\"\<y/\!\(\*SubscriptBox[\(r\), \(0\)]\)\>\""}], "}"}]}], ",", 
     RowBox[{"PlotStyle", " ", "\[Rule]", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"RGBColor", "[", 
         RowBox[{"0", ",", "0", ",", "1"}], "]"}], ",", 
        RowBox[{"Dashing", "[", "0.01", "]"}], ",", 
        RowBox[{"Thickness", "[", "0.005", "]"}]}], "}"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"t2", "=", "3"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"plor2", "=", 
    RowBox[{"ParametricPlot", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"solri2", "[", "t", "]"}], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"solthi2", "[", "t", "]"}], "]"}]}], ",", 
        RowBox[{
         RowBox[{"solri2", "[", "t", "]"}], " ", 
         RowBox[{"Sin", "[", 
          RowBox[{"solthi2", "[", "t", "]"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"t", ",", "t1", ",", "t2"}], "}"}], ",", 
      RowBox[{"AspectRatio", "\[Rule]", "Automatic"}], ",", 
      RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
      RowBox[{"Frame", "\[Rule]", "True"}], ",", 
      RowBox[{"FrameLabel", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
        "\"\<x/\!\(\*SubscriptBox[\(r\), \(0\)]\)\>\"", ",", 
         "\"\<y/\!\(\*SubscriptBox[\(r\), \(0\)]\)\>\""}], "}"}]}], ",", 
      RowBox[{"PlotStyle", " ", "\[Rule]", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"RGBColor", "[", 
          RowBox[{"1", ",", "0", ",", "0"}], "]"}], ",", 
         RowBox[{"Dashing", "[", "0.01", "]"}], ",", 
         RowBox[{"Thickness", "[", "0.002", "]"}]}], "}"}]}]}], "]"}]}], 
   ";"}], "\[IndentingNewLine]"}], "\n", 
 RowBox[{"Show", "[", 
  RowBox[{"plor1", ",", "plor2", ",", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{"Inset", "[", 
      RowBox[{"\"\<Bound System Dissociation\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "1.8"}], "}"}]}], "]"}], "}"}], "]"}], ",", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{"Inset", "[", 
      RowBox[{"\"\<\!\(\*SubscriptBox[\(\[Omega]\), \(0\)]\)=20\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "1.5"}], "}"}]}], "]"}], "}"}], "]"}], ",", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{"Inset", "[", 
      RowBox[{"\"\<\[Eta]=1.5\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "1.2"}], "}"}]}], "]"}], "}"}], "]"}], ",", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{"Inset", "[", 
      RowBox[{"\"\<t=0\>\"", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.4133"}], ",", 
         RowBox[{"-", "1.4"}]}], "}"}]}], "]"}], "}"}], "]"}], ",", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{"Inset", "[", 
      RowBox[{"\"\<c=15\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"8", ",", 
         RowBox[{"-", "0.9"}]}], "}"}]}], "]"}], "}"}], "]"}], ",", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{"Inset", "[", 
      RowBox[{"\"\<c=13\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"2.6", ",", "1.5"}], "}"}]}], "]"}], "}"}], "]"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
   RowBox[{"Frame", "\[Rule]", "True"}], ",", 
   RowBox[{"FrameLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<y\>\"", ",", "\"\<x\>\""}], "}"}]}], ",", 
   RowBox[{"BaseStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Large", ",", 
      RowBox[{"FontFamily", "\[Rule]", "\"\<Times\>\""}], ",", "Italic"}], 
     "}"}]}], ",", 
   RowBox[{"LabelStyle", "\[Rule]", 
    RowBox[{"Directive", "[", 
     RowBox[{"Black", ",", "Large"}], "]"}]}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.6715200134824677`*^9, 3.6715200641759043`*^9}, {
  3.671520112511293*^9, 3.671520272891113*^9}, {3.6715203470809*^9, 
  3.67152047072488*^9}, {3.6715205145363035`*^9, 3.671520518704323*^9}, {
  3.6715205773979588`*^9, 3.6715205802287493`*^9}, {3.671520616136139*^9, 
  3.671520718124256*^9}, {3.6715207508138638`*^9, 3.671520799401489*^9}, {
  3.671521030223037*^9, 3.6715210374792643`*^9}, {3.6715210779716024`*^9, 
  3.6715211245151615`*^9}, {3.67164043015818*^9, 3.6716404307585044`*^9}},
 FontSize->18],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    {RGBColor[0, 0, 1], Thickness[0.005], Opacity[1.], Dashing[0.01], 
     FaceForm[Opacity[0.3]], LineBox[CompressedData["
1:eJwUm3k0VP8bgCmptFCWIkslWpQiybfSG1IiSUpZEq2iBSkt1lIqSaiobGWL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      "]]}}, {{}, {}, 
    {RGBColor[1, 0, 0], Thickness[0.002], Opacity[1.], Dashing[0.01], 
     FaceForm[Opacity[0.3]], LineBox[CompressedData["
1:eJwUmHk8VG8bhyUkkUolRJuEFJIU5ZaSIpVKlCWhlRYtRJayF1kTSeEXJVKW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      "]]}}, 
   TagBox[InsetBox[
     RowBox[{"Bound", " ", "System", " ", "Dissociation"}], {6, 1.8}],
    "InsetString"], 
   TagBox[InsetBox[
     RowBox[{
      SubscriptBox["\[Omega]", "0"], "=", "20"}], {6, 1.5}],
    "InsetString"], 
   TagBox[InsetBox[
     RowBox[{"\[Eta]", "=", "1.5"}], {6, 1.2}],
    "InsetString"], 
   TagBox[InsetBox[
     RowBox[{"t", "=", "0"}], {-0.4133, -1.4}],
    "InsetString"], 
   TagBox[InsetBox[
     RowBox[{"c", "=", "15"}], {8, -0.9}],
    "InsetString"], 
   TagBox[InsetBox[
     RowBox[{"c", "=", "13"}], {2.6, 1.5}],
    "InsetString"]},
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  BaseStyle->{Large, FontFamily -> "Times", Italic},
  DisplayFunction->Identity,
  Frame->True,
  FrameLabel->{
    FormBox["\"y\"", TraditionalForm], 
    FormBox["\"x\"", TraditionalForm]},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImageSize->{1168., Automatic},
  LabelStyle->Directive[
    GrayLevel[0], Large],
  Method->{"ScalingFunctions" -> None},
  PlotRange->All,
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.05], 
     Scaled[0.05]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.6715203079786253`*^9, {3.671520411249487*^9, 3.671520473828457*^9}, 
   3.671520757315303*^9, 3.6715208025795774`*^9, {3.6715210821743097`*^9, 
   3.6715211254994993`*^9}, 3.6716404449114513`*^9, 3.6839803088238544`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Off", "[", 
  StyleBox[
   RowBox[{"FindRoot", "::", "lstol"}], "MessageName"], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"drda", "[", 
    RowBox[{"c_", ",", "eta_", ",", "ti_"}], "]"}], ":=", 
   RowBox[{"2", 
    SuperscriptBox["ti", "eta"], " ", 
    SuperscriptBox["c", 
     RowBox[{"1", "+", 
      FractionBox["1", "eta"]}]], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["ti", "eta"], " ", "c"}], ")"}], 
     RowBox[{
      RowBox[{"-", "1"}], "/", "eta"}]], " ", "eta", " ", 
    RowBox[{"Hypergeometric2F1", "[", 
     RowBox[{"1", ",", 
      FractionBox[
       RowBox[{
        RowBox[{"-", "1"}], "+", "eta"}], "eta"], ",", 
      RowBox[{"2", "-", 
       FractionBox["1", "eta"]}], ",", 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["ti", "eta"]}], " ", "c"}]}], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"eqdrda", "[", 
    RowBox[{"c_", ",", "eta_", ",", "om_", ",", "ti_"}], "]"}], ":=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"drda", "[", 
      RowBox[{"c", ",", "eta", ",", "ti"}], "]"}], "^", "2"}], "==", 
    RowBox[{
     RowBox[{"om", "^", "2"}], " ", "/", "2"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ptsz", "=", "0.01"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Clear", "[", 
   RowBox[{"om", ",", "c", ",", "eta"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ccrt", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eta", "=", "1.5"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ommin", "=", "0"}], ";", 
  RowBox[{"imax", "=", "30"}], ";", 
  RowBox[{"ommax", "=", "100"}], ";", 
  RowBox[{"dom", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"ommax", "-", "ommin"}], ")"}], "/", "imax"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"tend", "=", "10"}], ";", " ", 
   RowBox[{"ti", "=", 
    RowBox[{"-", "10"}]}], ";"}], "  ", 
  RowBox[{"(*", " ", 
   RowBox[{"time", " ", "limits"}], " ", "*)"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", "\n", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"om", "=", 
     RowBox[{"ommin", "+", 
      RowBox[{"i", " ", "dom"}]}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"frccr", "=", 
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{"eqdrda", "[", 
        RowBox[{"c", ",", "eta", ",", "om", ",", 
         RowBox[{"0.85", " ", 
          RowBox[{"c", "^", 
           RowBox[{"(", 
            RowBox[{"-", 
             RowBox[{"(", 
              RowBox[{"1", "/", "eta"}], ")"}]}], ")"}]}]}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"c", ",", "50"}], "}"}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"ccr", "=", 
     RowBox[{"Part", "[", 
      RowBox[{"frccr", ",", "1", ",", "2"}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"ccrt", "=", 
     RowBox[{"AppendTo", "[", 
      RowBox[{"ccrt", ",", 
       RowBox[{"{", 
        RowBox[{"om", ",", "ccr"}], "}"}]}], "]"}]}]}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "0", ",", "imax"}], "}"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ccri", " ", "=", " ", 
   RowBox[{"Fit", "[", 
    RowBox[{"ccrt", ",", " ", 
     RowBox[{"{", 
      RowBox[{"1", ",", "x", ",", 
       RowBox[{"x", "^", "2"}], ",", 
       RowBox[{"x", "^", "3"}], ",", 
       RowBox[{"x", "^", "4"}], ",", 
       RowBox[{"x", "^", "5"}], ",", 
       RowBox[{"x", "^", "6"}]}], "}"}], ",", " ", "x"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"plpt15", "=", 
   RowBox[{"ListPlot", "[", 
    RowBox[{"ccrt", ",", " ", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Red", ",", 
        RowBox[{"PointSize", "[", "ptsz", "]"}]}], "}"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"plipl15", "=", 
    RowBox[{"Plot", "[", 
     RowBox[{"ccri", ",", " ", 
      RowBox[{"{", 
       RowBox[{"x", ",", " ", "ommin", ",", " ", "ommax"}], "}"}], ",", 
      RowBox[{"PlotStyle", " ", "\[Rule]", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"RGBColor", "[", 
          RowBox[{"1", ",", "0", ",", "0"}], "]"}], ",", 
         RowBox[{"Dashing", "[", "0.01", "]"}], ",", 
         RowBox[{"Thickness", "[", "0.002", "]"}]}], "}"}]}]}], "]"}]}], 
   ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Clear", "[", 
   RowBox[{"om", ",", "c", ",", "eta"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ccrt", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eta", "=", "1.6"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ommin", "=", "0"}], ";", 
  RowBox[{"imax", "=", "30"}], ";", 
  RowBox[{"ommax", "=", "100"}], ";", 
  RowBox[{"dom", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"ommax", "-", "ommin"}], ")"}], "/", "imax"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"tend", "=", "10"}], ";", " ", 
   RowBox[{"ti", "=", 
    RowBox[{"-", "10"}]}], ";"}], "  ", 
  RowBox[{"(*", " ", 
   RowBox[{"time", " ", "limits"}], " ", "*)"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", "\n", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"om", "=", 
     RowBox[{"ommin", "+", 
      RowBox[{"i", " ", "dom"}]}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"frccr", "=", 
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{"eqdrda", "[", 
        RowBox[{"c", ",", "eta", ",", "om", ",", 
         RowBox[{"0.85", " ", 
          RowBox[{"c", "^", 
           RowBox[{"(", 
            RowBox[{"-", 
             RowBox[{"(", 
              RowBox[{"1", "/", "eta"}], ")"}]}], ")"}]}]}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"c", ",", "50"}], "}"}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"ccr", "=", 
     RowBox[{"Part", "[", 
      RowBox[{"frccr", ",", "1", ",", "2"}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"ccrt", "=", 
     RowBox[{"AppendTo", "[", 
      RowBox[{"ccrt", ",", 
       RowBox[{"{", 
        RowBox[{"om", ",", "ccr"}], "}"}]}], "]"}]}]}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "0", ",", "imax"}], "}"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ccri", " ", "=", " ", 
   RowBox[{"Fit", "[", 
    RowBox[{"ccrt", ",", " ", 
     RowBox[{"{", 
      RowBox[{"1", ",", "x", ",", 
       RowBox[{"x", "^", "2"}], ",", 
       RowBox[{"x", "^", "3"}], ",", 
       RowBox[{"x", "^", "4"}], ",", 
       RowBox[{"x", "^", "5"}], ",", 
       RowBox[{"x", "^", "6"}]}], "}"}], ",", " ", "x"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"plpt16", "=", 
   RowBox[{"ListPlot", "[", 
    RowBox[{"ccrt", ",", " ", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Red", ",", 
        RowBox[{"PointSize", "[", "ptsz", "]"}]}], "}"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"plipl16", "=", 
    RowBox[{"Plot", "[", 
     RowBox[{"ccri", ",", " ", 
      RowBox[{"{", 
       RowBox[{"x", ",", " ", "ommin", ",", " ", "ommax"}], "}"}], ",", 
      RowBox[{"PlotStyle", " ", "\[Rule]", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"RGBColor", "[", 
          RowBox[{"0", ",", "0", ",", "1"}], "]"}], ",", 
         RowBox[{"Dashing", "[", "0.03", "]"}], ",", 
         RowBox[{"Thickness", "[", "0.009", "]"}]}], "}"}]}]}], "]"}]}], 
   ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Clear", "[", 
   RowBox[{"om", ",", "c", ",", "eta"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ccrt", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eta", "=", "1.3"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ommin", "=", "0"}], ";", 
  RowBox[{"imax", "=", "30"}], ";", 
  RowBox[{"ommax", "=", "100"}], ";", 
  RowBox[{"dom", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"ommax", "-", "ommin"}], ")"}], "/", "imax"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"tend", "=", "10"}], ";", " ", 
   RowBox[{"ti", "=", 
    RowBox[{"-", "10"}]}], ";"}], "  ", 
  RowBox[{"(*", " ", 
   RowBox[{"time", " ", "limits"}], " ", "*)"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", "\n", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"om", "=", 
     RowBox[{"ommin", "+", 
      RowBox[{"i", " ", "dom"}]}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"frccr", "=", 
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{"eqdrda", "[", 
        RowBox[{"c", ",", "eta", ",", "om", ",", 
         RowBox[{"0.69", " ", 
          RowBox[{"c", "^", 
           RowBox[{"(", 
            RowBox[{"-", 
             RowBox[{"(", 
              RowBox[{"1", "/", "eta"}], ")"}]}], ")"}]}]}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"c", ",", "50"}], "}"}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"ccr", "=", 
     RowBox[{"Part", "[", 
      RowBox[{"frccr", ",", "1", ",", "2"}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"ccrt", "=", 
     RowBox[{"AppendTo", "[", 
      RowBox[{"ccrt", ",", 
       RowBox[{"{", 
        RowBox[{"om", ",", "ccr"}], "}"}]}], "]"}]}]}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "0", ",", "imax"}], "}"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ccri", " ", "=", " ", 
   RowBox[{"Fit", "[", 
    RowBox[{"ccrt", ",", " ", 
     RowBox[{"{", 
      RowBox[{"1", ",", "x", ",", 
       RowBox[{"x", "^", "2"}], ",", 
       RowBox[{"x", "^", "3"}], ",", 
       RowBox[{"x", "^", "4"}], ",", 
       RowBox[{"x", "^", "5"}], ",", 
       RowBox[{"x", "^", "6"}]}], "}"}], ",", " ", "x"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"plpt13", "=", 
   RowBox[{"ListPlot", "[", 
    RowBox[{"ccrt", ",", " ", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Red", ",", 
        RowBox[{"PointSize", "[", "ptsz", "]"}]}], "}"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"plipl13", "=", 
    RowBox[{"Plot", "[", 
     RowBox[{"ccri", ",", " ", 
      RowBox[{"{", 
       RowBox[{"x", ",", " ", "ommin", ",", " ", "ommax"}], "}"}], ",", 
      RowBox[{"PlotStyle", " ", "\[Rule]", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"RGBColor", "[", 
          RowBox[{"1", ",", "0", ",", "4"}], "]"}], ",", 
         RowBox[{"Dashing", "[", "0.0", "]"}], ",", 
         RowBox[{"Thickness", "[", "0.007", "]"}]}], "}"}]}]}], "]"}]}], 
   ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Clear", "[", 
   RowBox[{"om", ",", "c", ",", "eta"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ccrt", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eta", "=", "1.1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ommin", "=", "0"}], ";", 
  RowBox[{"imax", "=", "30"}], ";", 
  RowBox[{"ommax", "=", "100"}], ";", 
  RowBox[{"dom", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"ommax", "-", "ommin"}], ")"}], "/", "imax"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"tend", "=", "10"}], ";", " ", 
   RowBox[{"ti", "=", 
    RowBox[{"-", "10"}]}], ";"}], "  ", 
  RowBox[{"(*", " ", 
   RowBox[{"time", " ", "limits"}], " ", "*)"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", "\n", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"om", "=", 
     RowBox[{"ommin", "+", 
      RowBox[{"i", " ", "dom"}]}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"frccr", "=", 
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{"eqdrda", "[", 
        RowBox[{"c", ",", "eta", ",", "om", ",", 
         RowBox[{"0.075", " ", 
          RowBox[{"c", "^", 
           RowBox[{"(", 
            RowBox[{"-", 
             RowBox[{"(", 
              RowBox[{"1", "/", "eta"}], ")"}]}], ")"}]}]}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"c", ",", "50"}], "}"}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"ccr", "=", 
     RowBox[{"Part", "[", 
      RowBox[{"frccr", ",", "1", ",", "2"}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"ccrt", "=", 
     RowBox[{"AppendTo", "[", 
      RowBox[{"ccrt", ",", 
       RowBox[{"{", 
        RowBox[{"om", ",", "ccr"}], "}"}]}], "]"}]}]}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "0", ",", "imax"}], "}"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ccri", " ", "=", " ", 
   RowBox[{"Fit", "[", 
    RowBox[{"ccrt", ",", " ", 
     RowBox[{"{", 
      RowBox[{"1", ",", "x", ",", 
       RowBox[{"x", "^", "2"}], ",", 
       RowBox[{"x", "^", "3"}], ",", 
       RowBox[{"x", "^", "4"}], ",", 
       RowBox[{"x", "^", "5"}], ",", 
       RowBox[{"x", "^", "6"}]}], "}"}], ",", " ", "x"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"plpt11", "=", 
   RowBox[{"ListPlot", "[", 
    RowBox[{"ccrt", ",", " ", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Red", ",", 
        RowBox[{"PointSize", "[", "ptsz", "]"}]}], "}"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"plipl11", "=", 
    RowBox[{"Plot", "[", 
     RowBox[{"ccri", ",", " ", 
      RowBox[{"{", 
       RowBox[{"x", ",", " ", "ommin", ",", " ", "ommax"}], "}"}], ",", 
      RowBox[{"PlotStyle", " ", "\[Rule]", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"RGBColor", "[", 
          RowBox[{"4", ",", "0", ",", "1"}], "]"}], ",", 
         RowBox[{"Dashing", "[", "0.001", "]"}], ",", 
         RowBox[{"Thickness", "[", "0.002", "]"}]}], "}"}]}]}], "]"}]}], 
   ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"stabpars", "=", 
  RowBox[{"Show", "[", 
   RowBox[{
   "plpt15", ",", "plipl15", ",", "plpt16", ",", "plipl16", ",", "plpt13", 
    ",", "plipl13", ",", "plpt11", ",", "plipl11", ",", 
    RowBox[{"Graphics", "[", 
     RowBox[{"{", 
      RowBox[{"Inset", "[", 
       RowBox[{"\"\<Critical Parameter c for Dissociation\>\"", ",", 
        RowBox[{"{", 
         RowBox[{"20", ",", "200"}], "}"}]}], "]"}], "}"}], "]"}], ",", 
    RowBox[{"Graphics", "[", 
     RowBox[{"{", 
      RowBox[{"Inset", "[", 
       RowBox[{"\"\<\[Eta]=1.6\>\"", ",", 
        RowBox[{"{", 
         RowBox[{"84.48", ",", "183.2"}], "}"}]}], "]"}], "}"}], "]"}], ",", 
    RowBox[{"Graphics", "[", 
     RowBox[{"{", 
      RowBox[{"Inset", "[", 
       RowBox[{"\"\<\[Eta]=1.5\>\"", ",", 
        RowBox[{"{", 
         RowBox[{"84.77", ",", "117.4"}], "}"}]}], "]"}], "}"}], "]"}], ",", 
    RowBox[{"Graphics", "[", 
     RowBox[{"{", 
      RowBox[{"Inset", "[", 
       RowBox[{"\"\<\[Eta]=1.3\>\"", ",", 
        RowBox[{"{", 
         RowBox[{"85", ",", "70"}], "}"}]}], "]"}], "}"}], "]"}], ",", 
    RowBox[{"Graphics", "[", 
     RowBox[{"{", 
      RowBox[{"Inset", "[", 
       RowBox[{"\"\<\[Eta]=1.1\>\"", ",", 
        RowBox[{"{", 
         RowBox[{"80", ",", "37"}], "}"}]}], "]"}], "}"}], "]"}], ",", 
    RowBox[{"Graphics", "[", 
     RowBox[{"{", 
      RowBox[{"Inset", "[", 
       RowBox[{"\"\<c=13\>\"", ",", 
        RowBox[{"{", 
         RowBox[{"2.6", ",", "1.5"}], "}"}]}], "]"}], "}"}], "]"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
    RowBox[{"Frame", "\[Rule]", "True"}], ",", 
    RowBox[{"FrameLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
      "\"\<\!\(\*SubscriptBox[\(\[Omega]\), \(0\)]\)\>\"", ",", 
       "\"\<\!\(\*SubscriptBox[\(c\), \(crit\)]\)\>\""}], "}"}]}], ",", 
    RowBox[{"BaseStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"Large", ",", 
       RowBox[{"FontFamily", "\[Rule]", "\"\<Times\>\""}], ",", "Italic"}], 
      "}"}]}], ",", 
    RowBox[{"LabelStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"Black", ",", "Large"}], "]"}]}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.671119026169213*^9, 3.671119077644946*^9}, {
   3.6711191210301256`*^9, 3.6711191533514347`*^9}, {3.6711200576562567`*^9, 
   3.671120069099684*^9}, {3.6711203623102627`*^9, 3.6711203644368763`*^9}, {
   3.6711740977411327`*^9, 3.6711741312740164`*^9}, 3.671174192323867*^9, {
   3.6711742319351745`*^9, 3.671174242560663*^9}, {3.671174276531099*^9, 
   3.6711742889691734`*^9}, 3.671261535811607*^9, {3.6712616756261764`*^9, 
   3.6712617019617386`*^9}, 3.671261784536154*^9, {3.671262012307205*^9, 
   3.671262073108522*^9}, {3.6712621907738333`*^9, 3.6712622178746614`*^9}, {
   3.6712622497017956`*^9, 3.6712622978645334`*^9}, {3.6712623654105*^9, 
   3.6712624471413217`*^9}, {3.6712626953705864`*^9, 
   3.6712627113926663`*^9}, {3.6712627653917804`*^9, 
   3.6712629236762896`*^9}, {3.6712631095175667`*^9, 
   3.6712631172319756`*^9}, {3.6712633629725943`*^9, 
   3.6712633731201277`*^9}, {3.6712634400210032`*^9, 3.671263455880395*^9}, {
   3.671263820872367*^9, 3.6712638695845704`*^9}, {3.6712639246546755`*^9, 
   3.671263927769623*^9}, 3.6712639882638063`*^9, {3.6712655525080996`*^9, 
   3.671265571742427*^9}, {3.6712656805885305`*^9, 3.6712656823430877`*^9}, {
   3.6712658521042976`*^9, 3.671265936295184*^9}, {3.671266047709138*^9, 
   3.67126612604773*^9}, {3.6712661978514843`*^9, 3.6712661984362907`*^9}, {
   3.671266247697116*^9, 3.671266248744263*^9}, {3.671266291015603*^9, 
   3.6712662920830126`*^9}, {3.6712669418341184`*^9, 
   3.6712669426499977`*^9}, {3.6712669807241316`*^9, 3.671266985540513*^9}, {
   3.671283200350027*^9, 3.6712832195814905`*^9}, {3.671297060803377*^9, 
   3.671297061904969*^9}, {3.671521840694228*^9, 3.6715219961020956`*^9}, {
   3.6715220776511755`*^9, 3.6715221207929516`*^9}, {3.671522245861487*^9, 
   3.6715222766003494`*^9}, {3.6715223200914392`*^9, 3.67152242163665*^9}, {
   3.6715225057107573`*^9, 3.671522620453163*^9}, {3.671522902166427*^9, 
   3.671523022136252*^9}, {3.6715230645936947`*^9, 3.671523159353842*^9}, {
   3.671523203502844*^9, 3.6715232180582*^9}, {3.671523271871522*^9, 
   3.6715233193921285`*^9}, {3.6715233519373207`*^9, 3.671523453884441*^9}, 
   3.6715234843246717`*^9, {3.671523533673915*^9, 3.67152355639367*^9}, {
   3.6715236018772173`*^9, 3.671523627481152*^9}, {3.6715236771548996`*^9, 
   3.671523683571496*^9}},
 FontSize->18],

Cell[BoxData[
 GraphicsBox[{{{}, 
    {RGBColor[1, 0, 0], PointSize[0.01], AbsoluteThickness[1.6], 
     PointBox[CompressedData["
1:eJxTTMoPSmViYGCQB2IQDQNr/oOAht3qVSDA5dB16uEbper39hC+lMPqA75t
q53YHCCqVRwkn6dzTSgScYDIazn0gdXLQ/kGDpl6O9Xq/qtC1Zs4THJmkj31
SschFAzMHb7PeRvjZWEEVW/lsBZsvhlUvZ3D66Z75U/7raDyDg75Pqu1lGTs
ofqdHJ7M4jkt+MkRqt7FQRrsHheoeleHjzt69obwuUPVuzvMEPrX7nvEE6re
0+HRhteCbZN9oOq9HCaD3e8PVe/jYHdC7pyebSBUvZ/DlFmBOx1OBEHV+zvE
uMq2l8SFQPkBDjlg/4ZC1DcEOsyJjgsQXx0ONS/IQTiv9dK/hEiIeq1gB505
P35/V4iGmh/iMA0cPjEQ9VdDHK7Wh0g77IuDmh/qsMdhAdcU3wSo+WEOjKuP
d6x0SISaH+7wCxyeSVDzIxzsk271JZokQ82PdDhZNtPutkmKAwDyIsVJ
      "]]}, {}}, {{}, {}, 
    {RGBColor[1, 0, 0], Thickness[0.002], Opacity[1.], Dashing[0.01], 
     LineBox[CompressedData["
1:eJwVkHs81XcDxx3HPOlJ6YQsaRwJmzbXE1l9Py5JuZ84fieXnfx+dY5bF7fs
xTBpaiXGU2spCj2W1tSaW4q5NmmOx0xmFpKYmk6OWyfnWM8fn9f79f7v/fqY
RBzi71dXU1MLf7v/k5urLC3a0LQ9w1XVose/1bjzSLlWrKSYhKxv0f/10feN
ASNWuRaSSmL30OxgPvt6o+CblwGakkay4OvlwriVNlKz/nazYilxOhX2Ds8s
pVFYyip7IR4iVea/ffZAeoPsVQhDJ8QviVZJr5FuRgeJa09vKLCRESPDEgX7
1gNSm9vja1cpI48DDYb6RjuJKzf5UFzFK/LBtqJXXL8uQu1suSm7LCcOoz8G
Gxf9j2R9JbT7O2eebGpdyH5T00cGzL5wfCZeIt2JlgXGXcNEuTFrSF+2REIL
baY6rUeIDselxfRjNTiW5LSqCkaI7WoSFdiqhrb3XJYrQp6Q5FXOtVW9LPx6
9K9VLtOjRGOFXWDyLBtW4pOaT7aMk/XvmJ5W8pbhwukrZYtmU+RqCkvFDtOB
4HjXHrOmOZI5c/90V6oOzl8z73dTzRFR7BnDby7q4Ia8p/dr53my/hNDpw8H
dbB3XjAxVD1P8l0dEqiQ1aiQJPKnKhdIulbk5HdCDljeHK78uoIIv+7uCxLo
QmujdFSvU0W0bxdXlvsZoEtakN7TzcZFj0V1G21jRB8cPdSWr42iiMxR/Z0b
MZwlXvllny62XRlnOhwtcJYVx2ZMDfHzmf8WaqRbQV4xYqXvZ4KBA/vyr1LW
0Kz7o7rG0wzFaz8xr/SxhdYaWvLudksMFGutVcbYI9VzBa3o2Ay6zjTYRsJD
QamTkdTYBpdSYhAtdATnDevMqSg7+OhFZP2VsBWXjBas69V48MJ9A9+Yj7HK
PONRZKYjGl1//9d8znZ03hFtaOc7Y3puRXcPH8g+wIte8+F2WOntd7/k7YJY
Y3e1uCTApHjNs5MhruAcmXn/vMoF9169royk3PBeU73bD0lu0L3JK4+Ockeg
I9IXDHagpXl5/OGjOzDusWnlrgYPrCvSF0viPHBnNiKr0t8TVmPJJzIzd2Lf
YLYZe9VujM1wenIzPHFOkemkWeeFOcpdVvzpLthqPrB0pX3QbPHQuSd7NwK0
ToSZOvvBoelU5fwxLxQ1Xz5ukuYPuu2KPznrDdUx0wtbkgIwaeTXfvKKD+zs
tjbEH+TDgNgz9wt9Ie+I8tHfuwesh4c+Mr/uh5HPQ1nq4YH4Oe/I6m2B/ogO
5YV9FxiEu2NJs+Juf5yO6ri2ebcAZw6by0yDA5DvcF5UTAXj9pA87ffeAJg+
8n38LUWhOit6o3EYH39qqP9gGSeE9sqlMNEgH7V+ha2lqXuR5/KYxRXuwWLB
vQn74yGQVUjuJgzvQemQSNpdHoqyhZX/bnrbERn9bMv+O2FwSBUdLhoPRPji
l09zxsMhv6YkytgghG9qq4/REkHjbnVp0PMg/KS/JbHsnAhytuEGEi/Arv6B
nBybfXCwLrTiTguQmlib9rRlH0o1xVe/OBiMfi9OkkZQBF5yHtunzgZDPfTz
/qiZCOSyj1DR8RQu0nfb156i4a7+d8WlRApPVSr1ezk0FtQildKjFESTFuKI
PBoilajEPpWC6/MD5TfO0rB97f9CmfXWJ94s87hMo2/KOiPvHIWqNbzQtCoa
GwZk5VV1FDL/87JEe5hGT3+MYryeAtdZOFfzhEb2ownvdQ0UuhKY+IgxGrLe
4VdpzW9/FVyYrJmk0SztdvbspMDUmUiZWRoH2m5KBwYpnNx957P25QzWtVpx
tYcopG/bGhevzUDa/G0CGaHgVOX9lbEOA8efLr9bNkYhxUvsl6LHYHl9Hh07
RcGy1eIXW2MGDXUrqotlFI5tnl47wmUQX3tiWc80hYXbnTm5ZgwGqzJu8OYp
PHk+pXjxPoO8HxeXJK8p6FZQ04WbGey4ncwvfENhsYij52XNQHFrpuwXJYUp
uRWtsGXw/c3D80tLFATDNYPXHBj8A+oKtLU=
      "]]}}, {{}, 
    {RGBColor[1, 0, 0], PointSize[0.01], AbsoluteThickness[1.6], 
     PointBox[CompressedData["
1:eJxTTMoPSmViYGCQB2IQDQMdZZ4Zh1Rl7FavAgEuhz0MtdczVr21h/ClHFIf
fCmtqWZzgKhWcRDb0S7T0ijqAJHXcvgtUHTsOqcilG/gkDGx2zIrUgOq3sRB
InP5kjQfA4dQMDB3+LbR90fDbROoeisH3hWH3QMvW0LV2znsmMOzJF7PHirv
4HDlxKo+7hInqH4nh+dmvl1uda5Q9S4ObO92xutu8YCqd3XQ7K/56SDiA1Xv
7sCwUneRzlx/qHpPh9XXHrnfXxYIVe/lkKcQJFo4KRiq3seBy23+ybMTQqHq
/Rx2v+fibFoYDlXv73AwcM9s5SORUH6Aw3K2Iw4BP6Ih6hsCHUKbTbeusY2D
mhfksOyP7KePngkQ9VrBDte2vJIOrk2Emh/isOzW28YrO5Ig6q+GOGzytGYO
/pMMNT/UYQuDUO1a91So+WEOczI0Zx+ZlQY1P9wh9LDwuqqv6VDzIxyEGPa1
bQ7PhJof6RD93Dks5GCWAwCb1sGj
      "]]}, {}}, {{}, {}, 
    {RGBColor[0, 0, 1], Thickness[0.009], Opacity[1.], Dashing[0.03], 
     LineBox[CompressedData["
1:eJwVkXk41fkCh60l0UXIEknNVV3T2GmS76eyhGzH9pNIwjl+tmOp4TJlRIs6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      "]]}}, {{}, 
    {RGBColor[1, 0, 0], PointSize[0.01], AbsoluteThickness[1.6], 
     PointBox[CompressedData["
1:eJxTTMoPSmViYGCQB2IQDQM95/bYrWMxsVu9CgS4HG6+Ly+7FP7JHsKXcgie
x2diM5XNAaJaxcFA6P3DwwrCDhB5LYft93bydZ6VhvINHPqPhmQVTVGCqjdx
OB0oxbqgR90hFAzMHQK6t9V7H9OBqrdy+HHscGK0rCFUvZ0Dg/DJyX6fjKHy
Dg5/RWc33r9vBtXv5DDxyISDPk8soepdHG6nFK6W/mcDVe/qsHrPGgEWMQeo
eneHVTo3W2u2OULVezocvdX17Xe8M1S9l8P0rl8eokKuUPU+DsW5E2TTz7hB
1fs5WO1uejOzzwOq3t/hvt3h9rgILyg/wOGCj9KLHE0fiPqGQIetd08aNzP6
Qc0LcvgjL/Ux5YE/RL1WsIPREi29t48CoOaHOFxfV/bm+o1AiPqrIQ4fq+v3
3LoYBDU/1IFxQpL3/bPBUPPDHJJlE/ZdOBMCNT/cYab4v57Z50Kh5kc4JC4y
SdC9HAY1P9LBpuni15Jb4Q4A2GrIVA==
      "]]}, {}}, {{}, {}, 
    {RGBColor[1, 0, 1], Thickness[0.007], Opacity[1.], Dashing[0.], 
     LineBox[CompressedData["
1:eJwVk3s01HkAxb0qlemdV6c55bG0phaLZkO/S0QYjzF8v6NsFjUTykjvbDmT
lB5Mj21Pq0waktqlB8omJDatWpJsZOk1SFMGyWNN1v5xz/3rc849n3Pu4sh4
/gYdLS0t3kT+b7MMjSKLfW/lO42gyjmmoMIrIW/qZrGciWw06elblV8R9IqT
YS0uZHgm4epJJjkVoWd7gyaLK5iAf7x4F2JOVdDBwG8HRfXM2s6n1gUnzzBC
hXaOStTBXC0Orm2bdYcJGxWu6xb1Mj+/8TKa1PmEabVM5XaKxpljW/a4GSrf
Mrl7tb/ohs+C0qc1bIXZCMO6KS/MCzBGkmLGyuxoPZxbPaZjx1qEjFphxLwO
A2RFSt8YelmA8+z+8QXxc+Ga3RX9kGuNy9EB8tNbjFGbfilTbz8H6ibJhjQb
Nlo3/nAyl9qCb2O1/OV0M8iN1lsV8uzhuk91NFVlgVb5VCNNnAPyMiSKr62t
EVVqTuzETjB6vySE52mD83vjECvkIl28XX1JtAy8+ZEp77atAEv7iePzPlv4
4oGxf5wLSm9xlWGZ9qhwb5kydHwlcqcfGTTc6oD+zwYNjXzggYnKyHONEzjz
N3ic93NDkcZGFKnPxWL53M60te6oFNq4RQx+h7t9I4Wb6Cq8lUU9flbrjHnX
nPJiYzzAfj1/JrvOFferpiVKdnrCvW+spaSOgWmWoUi8dTWq21seBj8HOMpd
h6VSL6Sb1i999toNyk9zGjOSvSFdmB2h0+GOz9RDLd+9BjHt2tmCllWosn7k
3HjIB/l7l/f4qzzgeO9o4dABX/xlJxmerfZEVE12IPOTH5L8jp8YMfBCz8KA
P9KyechcsJGla+0NY8Yh+kGmPzhN+c1d9mug/Sj+G6urAfBlL1skJj6olSXM
dhUEImxpXJFLrC/KlDsGRQ2BUPQNc79K8kO6xEptToIwOnCbai7xcLNjYF9L
UxCmqUyaXSv9UZISa7EonA/bhGNl+QMBYM0YD49omxDq5WK+/0ggZG7t2mbC
YFjwf1QTkyCor4jLtr0MxlrhuZORxUHIGZ4x/d73AgjepEn0vPlwTIqQZHUJ
0Nx83Wysi4+BfA2j2RyCBDdL+cLUYOiVlShC3ofgYrplW6apAAO6C9hMYijy
Rb2v7pYJ4GibyTHrD8UeefUpl5AQKCaLclO3EEiX9p9+O8H1zml3SBokeNGj
aHgkC0WGbgKNTaRI7lhPnTkEHjofrpzfTtGUo2YPLiMY1tqkqd9JMeYzPKXQ
jiDiS8RFhyQK/YwaN/PlBPYjgSpNCoV72eNQljtB80fbZNkZCkH3QdNuQsBu
VecVl1KcO7vu19sHCBqfx4123aHoND71cUcqwaG/u/1MyynKD9qHOqaRiV+8
7NtXRcH/MPPMjXSCqvoGZ+86ii8z9V4UnCXYWHOtvrWNYvUvs2UFhQSm1Rwz
VgcFp73IIf4GQX3V5W3MKwqMCLVsiwm4lRdMcpQUf36Yw7rxO8G0O7KozR8p
LnAtx2/VEJSXGpTI1RRS3bL23bUEibcP6zf2U+gJl3Q61xG0FSf/5jREUZ07
EFfZQCArGhsXj1DMak5VSZ8SeN7cxc/8d2KPbvhpz2aC0eufch5rKJykJ6L1
WwgKrkmGxscp1pUz4XUvCP4DLPg7dQ==
      "]]}}, {{}, 
    {RGBColor[1, 0, 0], PointSize[0.01], AbsoluteThickness[1.6], 
     PointBox[CompressedData["
1:eJxTTMoPSmViYGCQB2IQDQMH6rR+aV83slu9CgS4HP47bfh+RfC7PYQv5bBv
3uFD23ZyOEBUqzjULAwS3eUv7ACR13LwZ/r5jaVBCso3cDhtrxS84b0CVL2J
g/VLOfW+TSoOoWBg7iClUGy6tlUDqt7KQc1w/pR3aTpQ9XYO19N/akZrGUDl
HRxYvN19HqgZQfU7OXw9a3S3WcMEqt7FYZNN4fWbemZQ9a4Os1JXFLdbWkDV
uztYBSW423tYQdV7Oly5wlm9L8oGqt7LQTZNZvepAjuoeh+HM/NdQiVcHaDq
/RxYllVHJAY7QtX7O2gfvcCqk+wE5Qc4HJU6zp5W4gxR3xDooORXfeJfmwvU
vCCHabmTjZ/PcoWo1wp2UPO1bhbc4AY1P8Rhk/oF0cJj7hD1V0MctHcVe/26
6wE1P9TBT1Q7edE3T6j5YQ7uc2uy4wW8oeaHO6yasltJQ9sHan6EQ+OT6Jef
3Xyh5kc6zJx4asOuZD8HABsju3U=
      "]]}, {}}, {{}, {}, 
    {RGBColor[1, 0, 1], Thickness[0.002], Opacity[1.], Dashing[0.001], 
     LineBox[CompressedData["
1:eJwVz3k41HkAx3FUShpbKnSwiAc1W4NhbeT3wTgy5uc2X0VhaCZGsXRJax7J
8dhi19q2Z8q4p7WJUp50OaLSsdPasmseW6rVrQYhx5ht/3g/r7/fFnG7QxJ0
tLS0eJ/7X8sidVWZWbs7fsny5U6dbPVNlesli2SUS+/ls5Vtx1qDnzKLbEUN
1NZ6a76nQ1RrxIkPwbqiVkrFaHHolpygyFiQ45hQQQ3m39Fr1L9ARVZpV78T
PqFqfaxq2J23qC1TkVGvhB+oij3SdRldfZTSOtflhVBDPedp8wMYb6mag9qz
c6IXw/l61LUt+9UUo0nWIA80gUuMb7S5RBcnfWZ07BnmMD+jVCi3G6AsLvu5
ka8VwhcfGTxYuhSbKl7Gd7vYIrLgKb3gjjFuH6uVzs1i4vVqM7lR6mood8T+
WENYEIS0j9wsNIfMeLtNA88BzEyDjStaLaGU6RmrxWzUn5t5VGBnDUHLGr69
yBlfWDTmGqba4NRBMZIiXTB7Jp9tf94OvOVxOa/TN6ISU4ExdkxwccuEFrth
NmWZ+EjGerR69s2fOOoOx/ZYo/sSFkbGFz3oCQFkuyrLSJs9mMsTOKcCPNBr
wRGOvXWAhWzpi4KtnvDQzhf/5MDGteHJhp3EC5qKtXuH452wrNFZnpTIwR7n
AZvs88640bEwLWWfN3ZmRHQen/4aK8uMhKJvfXB41KdHm/UNmIP787OzfbE2
ONX0XdZGDH407CmS+OHZ9F77mcuuGCcclezAZiiP3+i3H3ZDh+091548fzzq
Oq5ie7nDqb2wYeIwF7n+rqk6EgqCroogqjQA3JJwr0Qx8MY08GZBBQ9HSaX9
DiMPmFDs+FtSGqcZYSU/XPSA9r3dG2x+C4Tb4Bvnh3GeuF2cumRTWBD0CssP
W83zwtXBvWPCB0Ew8Dt7qbPaC8dSbFRr+MEoGbCLyA7hoOnJ6Hd9D4MxmZAu
MBzjoDknyco8OgQ5Wd6z7TXeYBhoomP6Q2D6z7VmS64Pij0ea1tGhsLCsaBN
OuQDVZ3oavpAKA6Zu3WzynxR/clAv31bGJJLBhQ8Lz84ZcaklL0MQ3DhG+Oi
cT+M/qqm1MnhWN99ZPRZ7WbMvdpcFf42HFLrDrsmrj9G56wyo9IiUDSfSvhj
1h9OLCnTciQCJrvOCSW1XFTpCmtyd/Eh8I0sTeQG4IPhY3bmGB+hq9KopZoA
FM1JJUlpBN/nbVtXKueBozNUd2oPQaepzp28Oh4+ae1UK/YR6M9LPpRRz0PM
bEwlO5PgU9Vry5gmHhwmg96pcwjEiy8lMlt56H3PkhT/TNBY3qS53cuDmVIl
v9hCcCXH7k9DXRo9f4unXl4hyClxclygRyPvr1cBK68TuHPO16n1aageDgx/
10FwM5c/8GoJjQ7FA1e/uwTso3dFbaY0dnQ1KpT9BJxyoU66E42VnUxLxhOC
oVjWv4kuNBQdp9OppwRSP+XjWFcaLm3lK6oHCVZ5sb4M8qCx8EqxIPk9wXCU
5PeveDSutyxqlqkI5BuGDlgH0Ui7lL+gZ4SAd3LK3TSURv9FSb3zBAFSiBEj
kkbxhRmNaJJguqzPdl4UDe+m/SHS6c+/41Hh6m00ps59rL6vJvBZNC0di6Vx
tjFlQqMhEOTfmxmKp/EfQYMthQ==
      "]]}}, 
   TagBox[InsetBox[
     RowBox[{
     "Critical", " ", "Parameter", " ", "c", " ", "for", " ", 
      "Dissociation"}], {20, 200}],
    "InsetString"], 
   TagBox[InsetBox[
     RowBox[{"\[Eta]", "=", "1.6"}], {84.48, 183.2}],
    "InsetString"], 
   TagBox[InsetBox[
     RowBox[{"\[Eta]", "=", "1.5"}], {84.77, 117.4}],
    "InsetString"], 
   TagBox[InsetBox[
     RowBox[{"\[Eta]", "=", "1.3"}], {85, 70}],
    "InsetString"], 
   TagBox[InsetBox[
     RowBox[{"\[Eta]", "=", "1.1"}], {80, 37}],
    "InsetString"], 
   TagBox[InsetBox[
     RowBox[{"c", "=", "13"}], {2.6, 1.5}],
    "InsetString"]},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  BaseStyle->{Large, FontFamily -> "Times", Italic},
  DisplayFunction->Identity,
  Frame->True,
  FrameLabel->{
    FormBox[
    "\"\\!\\(\\*SubscriptBox[\\(\[Omega]\\), \\(0\\)]\\)\"", TraditionalForm], 
    FormBox[
    "\"\\!\\(\\*SubscriptBox[\\(c\\), \\(crit\\)]\\)\"", TraditionalForm]},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImageSize->{1154., Automatic},
  LabelStyle->Directive[
    GrayLevel[0], Large],
  Method->{},
  PlotRange->All,
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.6715224224900293`*^9, 3.6715225241579947`*^9, {3.6715225776797123`*^9, 
   3.6715226209368067`*^9}, {3.671523005519744*^9, 3.671523023183784*^9}, {
   3.6715230681481285`*^9, 3.6715230949550924`*^9}, 3.67152316345895*^9, {
   3.6715232050882034`*^9, 3.6715232186605897`*^9}, 3.671523647489606*^9, 
   3.671523685041192*^9, 3.6839803090409994`*^9}]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Off", "[", 
   RowBox[{
    StyleBox[
     RowBox[{"NIntegrate", "::", "nlim"}], "MessageName"], 
    StyleBox[",", "MessageName"], 
    StyleBox[
     RowBox[{"FunctionInterpolation", "::", "ncvb"}], "MessageName"], ",", 
    StyleBox[
     RowBox[{"NIntegrate", "::", "slwcon"}], "MessageName"], 
    StyleBox[",", "MessageName"], 
    StyleBox[
     RowBox[{"NIntegrate", "::", "ncvb"}], "MessageName"]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Clear", "[", 
   RowBox[{"eta", ",", "c1"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"c1", "=", 
   RowBox[{"-", "20"}]}], ";", "  ", 
  RowBox[{"eta", "=", "1.1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"tst", "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "/", 
       RowBox[{"Abs", "[", "c1", "]"}]}], ")"}], "^", 
     RowBox[{"(", 
      RowBox[{"1", "/", "eta"}], ")"}]}]}], ";"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tlim", "=", 
   RowBox[{"0.95", " ", "tst"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"tend", "=", "tlim"}], ";", " ", 
   RowBox[{"ti", "=", 
    RowBox[{"-", "tlim"}]}], ";"}], "  ", 
  RowBox[{"(*", " ", 
   RowBox[{"time", " ", "limits"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"a", "=", 
    RowBox[{"1", "+", 
     RowBox[{"c1", " ", 
      RowBox[{
       RowBox[{"Abs", "[", "t", "]"}], "^", "eta"}]}]}]}], ";"}], "  ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "scale", " ", "factor", " ", "for", " ", "sudden", " ", "future", " ", 
     "singularity", " ", "at", " ", "t"}], "=", "1"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"d2a", "=", 
   RowBox[{"D", "[", 
    RowBox[{"a", ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", "2"}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ff", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"d2a", "/", "a"}], " ", "//", " ", "ComplexExpand"}], " ", "//", 
    " ", "FullSimplify"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"par", "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"om", "^", "2"}], " ", "rr"}], " ", "-", " ", 
      RowBox[{"om", "^", "2"}], " ", "-", 
      RowBox[{"ff", "  ", 
       RowBox[{"rr", "^", "4"}]}]}], " ", "/.", " ", 
     RowBox[{"t", "\[Rule]", "ti"}]}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
   "factor", " ", "proportional", " ", "to", " ", "the", " ", "effective", 
    " ", "force", " ", "in", " ", "the", " ", "geodesic", " ", "equation"}], 
   " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ss", "=", 
    RowBox[{"Part", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Solve", "[", 
        RowBox[{
         RowBox[{"par", "\[Equal]", "0"}], ",", "rr"}], "]"}], " ", "//", 
       "N"}], ",", "2", ",", "1", ",", "2"}], "]"}]}], ";"}], "  ", 
  RowBox[{"(*", " ", 
   RowBox[{
   "find", " ", "initial", " ", "equilibrium", " ", "point", " ", "to", " ", 
    "use", " ", "in", " ", "the", " ", "initial", " ", "conditions", " ", 
    "to", " ", "avoid", " ", "oscillations", " ", "in", " ", "the", " ", 
    "solution"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"solution1", "=", 
    RowBox[{"NDSolve", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           SuperscriptBox["r", "\[DoublePrime]",
            MultilineFunction->None], "[", "t", "]"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"om", "^", "2"}], "/", 
             RowBox[{
              RowBox[{"r", "[", "t", "]"}], "^", "2"}]}], ")"}], 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"1", "/", 
              RowBox[{"r", "[", "t", "]"}]}]}], ")"}]}], "-", 
          RowBox[{"ff", " ", 
           RowBox[{"r", "[", "t", "]"}]}]}], "\[Equal]", "0"}], ",", 
        RowBox[{
         RowBox[{"r", "[", "ti", "]"}], "\[Equal]", "ss"}], ",", 
        RowBox[{
         RowBox[{
          SuperscriptBox["r", "\[Prime]",
           MultilineFunction->None], "[", "ti", "]"}], "==", "0"}]}], "}"}], 
      ",", "r", ",", 
      RowBox[{"{", 
       RowBox[{"t", ",", "ti", ",", "tend"}], "}"}], ",", 
      RowBox[{"MaxSteps", "\[Rule]", "300000"}]}], "]"}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"find", " ", "radial", " ", "geodesic"}], " ", "*)"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"solr1", "[", "t1_", "]"}], ":=", 
   RowBox[{"Part", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Evaluate", "[", 
       RowBox[{
        RowBox[{"r", "[", "t", "]"}], "/.", "solution1"}], "]"}], " ", "/.", 
      " ", 
      RowBox[{"t", "\[Rule]", "t1"}]}], ",", "1"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"solth1", "[", "t1_", "]"}], ":=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{"om", "/", 
      RowBox[{
       RowBox[{"solr1", "[", "t", "]"}], "^", "2"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", "ti", ",", "t1"}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"solri1", "=", 
   RowBox[{"FunctionInterpolation", "[", 
    RowBox[{
     RowBox[{"solr1", "[", "t", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", "ti", ",", "tend"}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"solthi1", "=", 
   RowBox[{"FunctionInterpolation", "[", 
    RowBox[{
     RowBox[{"solth1", "[", "tt", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"tt", ",", "ti", ",", "tend"}], "}"}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.669958818626684*^9, 3.6699588603584757`*^9}, {
   3.6699589024170094`*^9, 3.6699589196825194`*^9}, {3.669959803934466*^9, 
   3.669959829868223*^9}, 3.6699602369102836`*^9, 3.6699603404329967`*^9, {
   3.6699605076715918`*^9, 3.6699605284528956`*^9}, {3.669981535029646*^9, 
   3.6699815483757906`*^9}, {3.669981605097728*^9, 3.6699816318040295`*^9}, {
   3.6699818092098055`*^9, 3.669981820641461*^9}, {3.6699937800066366`*^9, 
   3.669993793459923*^9}, {3.6699979748055377`*^9, 3.6699979787604303`*^9}, 
   3.669998098402422*^9, {3.669998207801611*^9, 3.6699982607193036`*^9}, {
   3.669998298256796*^9, 3.669998298756194*^9}, {3.6699987868271427`*^9, 
   3.6699988271098*^9}, {3.669999279782493*^9, 3.6699992908045197`*^9}, {
   3.670033921584916*^9, 3.6700339775320024`*^9}, {3.6700345308790965`*^9, 
   3.6700345713383274`*^9}, {3.670034639690327*^9, 3.6700346781673603`*^9}, {
   3.6700367667467947`*^9, 3.6700367954197407`*^9}, {3.6700369497139664`*^9, 
   3.6700369712631073`*^9}, {3.6700370032865305`*^9, 3.670037092840635*^9}, {
   3.6700376669148455`*^9, 3.670037676317229*^9}, {3.6700381881759195`*^9, 
   3.6700381893630095`*^9}, {3.6700445825814295`*^9, 
   3.6700446567453165`*^9}, {3.670044710372497*^9, 3.670044813663971*^9}, 
   3.6702316820781994`*^9, {3.6702574755013247`*^9, 3.670257583356449*^9}, {
   3.67025762067804*^9, 3.6702577358803096`*^9}, {3.6702578123130083`*^9, 
   3.6702579093553147`*^9}, {3.67025805462552*^9, 3.6702581128538275`*^9}, 
   3.6702581580355263`*^9, {3.670258201210797*^9, 3.670258207434946*^9}, {
   3.670258348196315*^9, 3.6702583501972613`*^9}, {3.670258467252945*^9, 
   3.6702584788134503`*^9}, {3.6703407293764596`*^9, 3.670340731092739*^9}, {
   3.670930782768488*^9, 3.670930787542511*^9}, 3.6709309587247586`*^9, {
   3.6709483626497993`*^9, 3.670948363272008*^9}, {3.670948494150341*^9, 
   3.6709484970079517`*^9}, {3.6709487792278786`*^9, 3.67094878042315*^9}, {
   3.670948950807747*^9, 3.6709489518350835`*^9}, {3.670949091485036*^9, 
   3.670949092608714*^9}, {3.6709492612926416`*^9, 3.670949262914296*^9}, {
   3.6709493974143734`*^9, 3.6709493979081683`*^9}, {3.6709495349412117`*^9, 
   3.6709495358086348`*^9}, {3.6709496912295218`*^9, 3.6709496958878794`*^9}, 
   3.670949909888914*^9, {3.67095108645762*^9, 3.670951164035638*^9}, {
   3.6713541484607725`*^9, 3.671354149323206*^9}, {3.67135474093414*^9, 
   3.67135474166463*^9}, {3.6715042036618333`*^9, 3.6715042347213726`*^9}, {
   3.6715042755820284`*^9, 3.6715042842037945`*^9}, {3.671504316311097*^9, 
   3.67150437014642*^9}, {3.6715048154227962`*^9, 3.6715048339659076`*^9}, {
   3.671514910398265*^9, 3.671514951470085*^9}, {3.671515195961379*^9, 
   3.6715152005324345`*^9}, 3.6716388592424507`*^9, {3.671638891786662*^9, 
   3.6716389224574876`*^9}, {3.6716390267208247`*^9, 3.671639027436408*^9}},
 FontSize->18],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"t1", "=", "ti"}], ";", 
  RowBox[{"t2", "=", "tend"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"plth1br", "=", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"solthi1", "[", "t", "]"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", "t1", ",", "t2"}], "}"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
     RowBox[{"PlotStyle", " ", "\[Rule]", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"RGBColor", "[", 
         RowBox[{"0", ",", "0", ",", "1"}], "]"}], ",", 
        RowBox[{"Dashing", "[", "0.0", "]"}], ",", 
        RowBox[{"Thickness", "[", "0.008", "]"}]}], "}"}]}], ",", 
     RowBox[{"Frame", "\[Rule]", "True"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"plr1br", "=", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"solri1", "[", "t", "]"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", "t1", ",", "t2"}], "}"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
     RowBox[{"PlotStyle", " ", "\[Rule]", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"RGBColor", "[", 
         RowBox[{"0", ",", "0", ",", "1"}], "]"}], ",", 
        RowBox[{"Dashing", "[", "0.0", "]"}], ",", 
        RowBox[{"Thickness", "[", "0.008", "]"}]}], "}"}]}], ",", 
     RowBox[{"Frame", "\[Rule]", "True"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"plor1br", "=", 
   RowBox[{"ParametricPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"solri1", "[", "t", "]"}], " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"solthi1", "[", "t", "]"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"solri1", "[", "t", "]"}], " ", 
        RowBox[{"Sin", "[", 
         RowBox[{"solthi1", "[", "t", "]"}], "]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", "t1", ",", "t2"}], "}"}], ",", 
     RowBox[{"AspectRatio", "\[Rule]", "Automatic"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
     RowBox[{"Frame", "\[Rule]", "True"}], ",", 
     RowBox[{"FrameLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"\"\<x\>\"", ",", "\"\<y\>\""}], "}"}]}], ",", 
     RowBox[{"PlotStyle", " ", "\[Rule]", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"RGBColor", "[", 
         RowBox[{"0", ",", "0", ",", "1"}], "]"}], ",", 
        RowBox[{"Dashing", "[", "0.01", "]"}], ",", 
        RowBox[{"Thickness", "[", "0.005", "]"}]}], "}"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Show", "[", 
  RowBox[{"plor1br", ",", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{"Inset", "[", 
      RowBox[{"\"\<Bound System at Big Brake\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.2"}], "}"}]}], "]"}], "}"}], "]"}], ",", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{"Inset", "[", 
      RowBox[{"\"\<\!\(\*SubscriptBox[\(\[Omega]\), \(0\)]\)=20\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.0"}], "}"}]}], "]"}], "}"}], "]"}], ",", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{"Inset", "[", 
      RowBox[{"\"\<\[Eta]=1.5\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.5"}], "}"}]}], "]"}], "}"}], "]"}], ",", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{"Inset", "[", 
      RowBox[{"\"\<t=0\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"0.85", ",", "0"}], "}"}]}], "]"}], "}"}], "]"}], ",", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{"Inset", "[", 
      RowBox[{"\"\<c=-20\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"0.0", ",", 
         RowBox[{"-", "0.3"}]}], "}"}]}], "]"}], "}"}], "]"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
   RowBox[{"Frame", "\[Rule]", "True"}], ",", 
   RowBox[{"FrameLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<y\>\"", ",", "\"\<x\>\""}], "}"}]}], ",", 
   RowBox[{"BaseStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Large", ",", 
      RowBox[{"FontFamily", "\[Rule]", "\"\<Times\>\""}], ",", "Italic"}], 
     "}"}]}], ",", 
   RowBox[{"LabelStyle", "\[Rule]", 
    RowBox[{"Directive", "[", 
     RowBox[{"Black", ",", "Large"}], "]"}]}], ",", 
   RowBox[{"Axes", "\[Rule]", "False"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.6716389665476356`*^9, 3.6716390039660687`*^9}, {
   3.671639156366671*^9, 3.67163915998353*^9}, {3.6716392363275213`*^9, 
   3.671639287197405*^9}, {3.671639344613158*^9, 3.671639363473631*^9}, {
   3.671639466011498*^9, 3.671639479477147*^9}, {3.671639548681516*^9, 
   3.6716396644635024`*^9}, {3.671639705108797*^9, 3.6716397417759304`*^9}, {
   3.671639799421648*^9, 3.671639868416984*^9}, {3.6716399176086884`*^9, 
   3.671639965000362*^9}, 3.6716400047381496`*^9, {3.671640107493209*^9, 
   3.6716401250664554`*^9}},
 FontSize->18],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    {RGBColor[0, 0, 1], Thickness[0.005], Opacity[1.], Dashing[0.01], 
     FaceForm[Opacity[0.3]], LineBox[CompressedData["
1:eJwsmnc01v/7xzUoJU0ltCmjZGali1KiQWYhIkKUVDREhERkhCJ7ZlM2uZC9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      "]]}}, 
   TagBox[InsetBox[
     RowBox[{"Bound", " ", "System", " ", "at", " ", "Big", " ", "Brake"}], {0, 0.2}],
    "InsetString"], 
   TagBox[InsetBox[
     RowBox[{
      SubscriptBox["\[Omega]", "0"], "=", "20"}], {0, 0.}],
    "InsetString"], 
   TagBox[InsetBox[
     RowBox[{"\[Eta]", "=", "1.5"}], {0, 0.5}],
    "InsetString"], 
   TagBox[InsetBox[
     RowBox[{"t", "=", "0"}], {0.85, 0}],
    "InsetString"], 
   TagBox[InsetBox[
     RowBox[{"c", "=", 
      RowBox[{"-", "20"}]}], {0., -0.3}],
    "InsetString"]},
  Axes->False,
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  BaseStyle->{Large, FontFamily -> "Times", Italic},
  DisplayFunction->Identity,
  Frame->True,
  FrameLabel->{
    FormBox["\"y\"", TraditionalForm], 
    FormBox["\"x\"", TraditionalForm]},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImageSize->{642., Automatic},
  LabelStyle->Directive[
    GrayLevel[0], Large],
  Method->{"ScalingFunctions" -> None},
  PlotRange->All,
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.05], 
     Scaled[0.05]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.6716390050979953`*^9, 3.6716390406157446`*^9, {3.6716393565702195`*^9, 
   3.671639364190522*^9}, 3.6716394804792376`*^9, 3.6716396665179024`*^9, {
   3.6716397208924522`*^9, 3.671639742407152*^9}, 3.6716398259675455`*^9, 
   3.6716398792702208`*^9, {3.6716399181626577`*^9, 3.6716399324656415`*^9}, 
   3.671639966068529*^9, 3.67164001156038*^9, {3.671640117902754*^9, 
   3.6716401266827674`*^9}, 3.683980316758277*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", 
   RowBox[{"eta", ",", "c1"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"c1", "=", "2.0"}], ";", " ", 
   RowBox[{"eta", "=", "1.9"}], ";", 
   RowBox[{"om", "=", "20"}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"parameter", " ", "values"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"tend", "=", "10"}], ";", " ", 
   RowBox[{"ti", "=", 
    RowBox[{"-", "10"}]}], ";"}], "  ", 
  RowBox[{"(*", " ", 
   RowBox[{"time", " ", "limits"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"a", "=", 
    RowBox[{"1", "+", 
     RowBox[{"c1", " ", 
      RowBox[{
       RowBox[{"Abs", "[", "t", "]"}], "^", "eta"}]}]}]}], ";"}], "  ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "scale", " ", "factor", " ", "for", " ", "sudden", " ", "future", " ", 
     "singularity", " ", "at", " ", "t"}], "=", "1"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"d2a", "=", 
   RowBox[{"D", "[", 
    RowBox[{"a", ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", "2"}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ff", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"d2a", "/", "a"}], " ", "//", " ", "ComplexExpand"}], " ", "//", 
    " ", "FullSimplify"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"plff1", "=", 
    RowBox[{"Plot", "[", 
     RowBox[{"ff", ",", 
      RowBox[{"{", 
       RowBox[{"t", ",", 
        RowBox[{"ti", "/", "2"}], ",", 
        RowBox[{"tend", "/", "2"}]}], "}"}], ",", 
      RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
      RowBox[{"Frame", "\[Rule]", "True"}], ",", 
      RowBox[{"PlotStyle", " ", "\[Rule]", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"RGBColor", "[", 
          RowBox[{"0", ",", "0", ",", "1"}], "]"}], ",", 
         RowBox[{"Thickness", "[", "0.008", "]"}]}], "}"}]}]}], "]"}]}], 
   ";"}], "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{"Clear", "[", 
   RowBox[{"eta", ",", "c1"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"c1", "=", "5.0"}], ";", " ", 
   RowBox[{"eta", "=", "1.9"}], ";", 
   RowBox[{"om", "=", "20"}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"parameter", " ", "values"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"tend", "=", "10"}], ";", " ", 
   RowBox[{"ti", "=", 
    RowBox[{"-", "10"}]}], ";"}], "  ", 
  RowBox[{"(*", " ", 
   RowBox[{"time", " ", "limits"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"a", "=", 
    RowBox[{"1", "+", 
     RowBox[{"c1", " ", 
      RowBox[{
       RowBox[{"Abs", "[", "t", "]"}], "^", "eta"}]}]}]}], ";"}], "  ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "scale", " ", "factor", " ", "for", " ", "sudden", " ", "future", " ", 
     "singularity", " ", "at", " ", "t"}], "=", "1"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"d2a", "=", 
   RowBox[{"D", "[", 
    RowBox[{"a", ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", "2"}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ff", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"d2a", "/", "a"}], " ", "//", " ", "ComplexExpand"}], " ", "//", 
    " ", "FullSimplify"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"plff2", "=", 
    RowBox[{"Plot", "[", 
     RowBox[{"ff", ",", 
      RowBox[{"{", 
       RowBox[{"t", ",", 
        RowBox[{"ti", "/", "2"}], ",", 
        RowBox[{"tend", "/", "2"}]}], "}"}], ",", 
      RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
      RowBox[{"Frame", "\[Rule]", "True"}], ",", 
      RowBox[{"PlotStyle", " ", "\[Rule]", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"RGBColor", "[", 
          RowBox[{"1", ",", "0", ",", "0"}], "]"}], ",", 
         RowBox[{"Dashing", "[", "0.01", "]"}], ",", 
         RowBox[{"Thickness", "[", "0.008", "]"}]}], "}"}]}]}], "]"}]}], 
   ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Show", "[", 
  RowBox[{"plff1", ",", "plff2", ",", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{"Inset", "[", 
      RowBox[{"\"\<Effective Expansion Force \!\(\*
StyleBox[FractionBox[OverscriptBox[\"a\", \"\[DoubleDot]\"], \"a\"],
FontFamily->\"Times New Roman\",
FontSlant->\"Italic\"]\)\>\"", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "3"}], ",", "12"}], "}"}]}], "]"}], "}"}], "]"}], ",", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{"Inset", "[", 
      RowBox[{"\"\<\[Eta]=1.9\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "15"}], "}"}]}], "]"}], "}"}], "]"}], ",", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{"Inset", "[", 
      RowBox[{"\"\<c=5\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "5"}], "}"}]}], "]"}], "}"}], "]"}], ",", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{"Inset", "[", 
      RowBox[{"\"\<c=2\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "2"}], "}"}]}], "]"}], "}"}], "]"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
   RowBox[{"Frame", "\[Rule]", "True"}], ",", 
   RowBox[{"FrameLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<t\>\"", ",", "\"\<\!\(\*
StyleBox[FractionBox[OverscriptBox[\"a\", \"\[DoubleDot]\"], \"a\"],
FontFamily->\"Times New Roman\",
FontSlant->\"Italic\"]\)\>\""}], "}"}]}], ",", 
   RowBox[{"BaseStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Large", ",", 
      RowBox[{"FontFamily", "\[Rule]", "\"\<Times\>\""}], ",", "Italic"}], 
     "}"}]}], ",", 
   RowBox[{"LabelStyle", "\[Rule]", 
    RowBox[{"Directive", "[", 
     RowBox[{"Black", ",", "Large"}], "]"}]}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.6721405038886504`*^9, 3.6721405588847537`*^9}, {
   3.672140598326109*^9, 3.672140646460847*^9}, {3.6721409491442738`*^9, 
   3.672140979556134*^9}, {3.672141025400386*^9, 3.6721410511610637`*^9}, {
   3.6721411599333696`*^9, 3.6721411685389185`*^9}, {3.6721412450361166`*^9, 
   3.6721412470483327`*^9}, {3.6721412984360695`*^9, 3.672141488795892*^9}, 
   3.6836137715286264`*^9, {3.6837121600335407`*^9, 3.683712161354143*^9}, {
   3.683712370239588*^9, 3.683712378008877*^9}},
 FontSize->18],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    {RGBColor[0, 0, 1], Thickness[0.008], Opacity[1.], LineBox[CompressedData["
1:eJw1mWk01X+4xc8xO2YHmVJJESoJKfJ8+5cpYykkRcgQRShjxiIqISqilEIq
OQgpfj9DxszzPM8yj8d03bXuffWs/eZ5tdfa+7P2PgvHizdpCARCKpFA+N/7
YFRnfnubjBNd7/r/EaKA6wf+pc4NMl5XIa7ItI8CDtcGV3LWyHiEzkljnYMU
MG1033RcIOOXjml19MhQQBlLZOobIePBNfc49qhRgPpyTQSvJuPtR2ef8N6l
gLvaJy2/N2Rc25XoOVy+8//TxkfCCTLOxrLH55ZfBjgi6+MC17jxFtongdIK
WUBhdLrzIYILDzaNCYllzAaPJ9U3D1Vy4nuuVFQycuRCaFvV3fBBDryNfuQS
16s8SJ9Xvvtdjx2nVvC8izXIh57S/RJbMax4ZH3dadWbOAjwZBhpTJHwM9Ft
86G2RZCu20xPP0LCA7aMz/5yKgKNkNXMwl4SPmPNsDrrXgT3t1Q4lRpJ+Hhr
TIJDSBE0jFWVH84j4fGsr5w/pRbB0/zhk+THJNx95uT5fdNFsGUtINyzn4S3
3SJet/IohoGffn0uV5lx9r2aAvChBG5U+et8vsSM0/szaRV9LYG+roC8Hh1m
nKOi1VonpwR6tx9GaSJmfCue6uX1twS6VEM09hxgxidmctdOrJRAS31EeuU0
E25ooKl7UvcPVI5/8NsXwIRLk/6WvqIphUyBP3trUxhxrrCnbXlBZRAlLUV2
/8CIx0cHOidGlsF9iKDfF8eIJ3u+n4l6WwaKN69NOD9nxFn0hLMjs8ugIH0p
k+8+I85Q3W9HHSmDSvWD6tfPMuKL6edUAjTLYeBe8O1/3Qy4ePjDW1m8FcDd
oJnHQmbAXcXVxev+VkJbQGRsEysDrpcUZL/YUQlvj3d6xjMw4PcZxT/vH6+E
Q9EOSkep9Pg0edfpRPoqQMbPf1/sp8dVz0XTSEAV3O5pKoj5To9ngjXzxawq
KJ8wKxbXpsdjGC4d80r+Cw9o7/89+4gOz3LT75jOrAHJJ3H2j3zo8LC/VrRf
SmugjbuYVOZGh+tO18y4tdeAnCin5vlbdHgqtdP83HYNTKHUP/p6dHi33f3q
z1q1YOLTU3BNgA63MNj2zB2tBYU1NYrbN1qcliSm/vtlHcxO73r5pZkGj02y
kz9HrQeCe2Keee2OrtnVokbfAJzEo728FTT4tNAFPQPOBpAhq0n4/abBn2vs
Wgs52ABOJ1zzLiXS4KUzhrcdDRpg1reuZ9OJBpfd+H3owPcdzRkirs9Kg7tr
UTci7jQCIZZHm56BBvdWf8Y+6tkInPsTnPK2ifhXhoYg9eBGkJHP+Sm2QMQ9
q7b7JRMawenKsNZaOxFPUZD4493QCLPvzzh9SCbipz4WRV452QRzstTcxf+I
OGu2rNJ1zmaYiLSME1Um4u+eZGHWe5phYP6vr748Efc/LtTpc6QZGjLeqX0V
J+Iv9Rkle7SbIUNWtcmSlYhL4FVuV0ObwVU2fKahmYCPeH/FLJlaYPnYwYMU
WwKeUXeuSpOrFaYjnjP33iDgesILx5xEW2FkbnWK9SoBF/+dx/H5eCu0UKoy
bXUI+Kf5vy8vGrZCzrG7Z/bKEvAtufLk4LhWmLVw/ymyso2l/REkRUi3wdKN
jwc7hbcxIUPGmsGr7ZB2TbniPsc2ZjKu9/GYYztYX2my56bZxvyqfb9FBbRD
mz4dRXN0Czs/8qM29nM75IGVUi5lC/NN1UxIXW0Hv91i+tFqW1jwLwW/hdgO
ILUneug5bWKiIg8+sc11QnGTkvCkxSZ2dLrfDhi7wLuusSDo8ibGfmq3X+ju
LvhXRktXcGoT2y/KL3/7fBfUZVuGSdNvYitnlhttP3VBdNT+RObYDUz6qrq+
iXk37NVP/FtcvI7pDIT4wmQPxOvSe6rlrGN67iFEadpeENSxEa9IXceiv75Z
khXqBZ7zUgE1EeuYueSvsnCtXmA+l3mi3Wwd2xR1lwr/1gvzJ4o/TK9TMUdJ
2d9mSn1QsmfQXUCOirWcPFjvzdEPZ0RUD8aJUzGilt1FtLsfCoSTG0WEqJi7
/dkYslQ/5ArYHxGjoWJugtYN42r98I28MHikbg0b6FO7Z+TbDy8ZafXOOaxh
P3bzkbUX+sFmRvSA48dVLNl7IF59bACy3iD9wZerWGjXR/WnawNAo3Hdyyhk
FbN31zg2ShqEuISYerizig3tybjYd3gQGi5w+nAqrmI/nhUVDroOgnLW5o4F
VjCniywVeoxDwO3R9nhxfhmzY3gaUqMyDOYHljNth5ex3N+HVA4YDMO3enJv
V+syxorMpF7ZDIOGpJ78n9/L2KXKyxbV4cPwoPNPf3TQMpZflXHi8dAwjJ3O
PHVCcBmbefdV2TxiBApowqY8zixhVyVcPeaIY1BHuSfaLLeEnXJUIzjxj8GA
+TVjGYklrEAp4DPL0TGgx6RLRtiXsPRfSgJvTMdA26vqjUHXIjbh9tZ9z88x
6Fxg0jrstojtrvEIG3Ubh9WhwM99XxewfNEUyzq2SSBF2fcqJSxg149UwwWJ
SRA+a8D76sUChjFefbz03yTAe1F/Hc8FzKhMS+Wz+yQEXSs0zlNfwHR4I+8U
D08Cb8sWY9TAPHZXb9erpdIpkC3zsFbnn8eSte0FqEnTwCO2WzCKNI/Z7E8n
bZZPw7IfXt23MYft7b/zXnZyGvJOMcp79s9huwTMBU7IzMB/aVG031LnMNrm
pbK03zNgEP09gfv0HKbynVLV6DgLrpbDHd03ZrHN8Dk6iZQ5MMQfh0lemsUK
40b6vv6eA8Xd0v+5qc1iKU/8t/Xr52Cjxfkzp9QstvuUefMKdQ6YowmzQWMz
2OkSqZQ/evMgaakgeZFtBpNceTkXvj0P9tvv344Z/sPsZGR5HDwWAZdxyScq
/8NCQkbO1kYsAo/FuS7Bff+wDck4Y6PURSgoGRHQmZzCZtQieFo7F4E7VCqa
4rujI10F3qAlyOX58cQzZRK7ITS7ZsO1DAyS5e6s1HGsMH/+GKV+Ba5ejXl1
oHccy75XQyc6swLpT29lq5SMY3v+nBXAWFfBZIZ10SlsHDuW+XLZR2MVvmVd
cGwWHccGcr6wCRetwiXovPlWawx7VOlXuJ2/Bh8uTV+UiR/Bnr7nTqDvWAe/
JwbBux6OYBbFVBf29XW4XpT7a+vWCMYpiDOfE94AAZlAsWrFEYx7zVdMwWwD
wln4l+2ahrH+2arEU6Mb4FN0JiaRZRi7/VM4b3R7E0xkonv5PAex6DKJJ9aS
BKRoQyVvmQ9imiTR252nCYjvrZnGsPogZucrXG97gYDqWSQpmbyDGEqLOF/t
TkAaowUB+pQBLII3lb+gnIAU3o4dCB3rx8SKmPjUbhMRN6uyw6ZhH4Y967dn
qqBB4W/548qU+rCn80cSfPtpEPuxpaqIvX1Yr0zSFJlKg/i+mhppN/Vihvnk
uBdStIgJnWmJp/ZgVndHc/49p0VTNqQmpN6NGX78Ib1xjQ5l5cTVBvW1YzJm
Qpr57AzorFFhKTe5Edu+O3KK/JMZXQz+cOFsXwP22i55f1YzMzLPCexy+daA
KRIJJ27OMyPvXWrzTeoN2FzTDasVKRL60Vq5+5V3PTag7LG7/R0J6aanjCv8
rcXi7jh7BIeyIL6MGlUN5wpMSJWn1tqBDclyR1z9zFqBaVfYdkk/YUN6zgZ3
ScnlWJ7d5jQplQ09lm2L+9tZhv0YVrpHHmND1Iz+BX3VUkz2ljzR8yY76slc
fH+FvxgbNRhKlbLhQFRyTk5eRhE2WS9sofCYA+1y9agW0inCNH0tJjw/cyB9
ua3Vbv9CDJcyDy2c4kAP7TgSSlow7HeGsM1NJU6kbS+/0ez9E4tpFus3ruVE
LGNsQ9E/cjHuyTMW+QOcqNJqpOrydA5mu8Zn9GCZE2lcf/Wm2SwbU/e4UCmz
hwsxdjoGRr/+gXH5nVU/IceFSo007C/XZ2Gn2Y/6Yppc6NyFtVPN/2ViRvMs
B0LucyHamnrRaK8MjMvIanDsGRcqOp9KupxFwXKuCsUwJnEhdO5qR9OBdGyi
XKWrrY0LbfnbPDyUn4YVv5Iwxxa40AMv/kufj3zDfMT3KtVwcCPPO54LKVyp
2JGHtap02txo1UaqWCIwBWtVC9MNc+BG9290RaYsJmELfcoBpOfcaNHkmYWE
9SfM3mWArzyTGzlfUpFNaU3EokQDmA91cqNZnRmihOYHzCCDyyWFnozuqCfU
J+clYLPfrxUNHiejNv8P/+kZv8W8aomvU6zJqNmVbkBX6Q1WXnHoKukdGdXb
WPvrirzG6E5o6z3qIaNqk/K9usRo7ERrWOYpcR5UoSOJ6wxFYFomrHXXvXnQ
E39+LDbsGbbvX/xlnkEe9NCmazPmUjB2MJnKYGTFi7x1EpRjBP2xpKA9oizc
fGjMunxZpvAe5svWeNyBfxdKv5kwdj3WArMN6+lXPCCAfjOju+EKmjutOe+G
EL0wCruF9iXLO8JAoqy5Y98uZGjHT25m94aITo7Q0EA+lKlbft7+zEN4ZGAZ
Vp/Bi/Js6VgdvEKhMnTjbKUIL7pxJsE62yQc5Dxf29z/yoNu6qqUZbu9gHMf
uOC+Hg+yu9olnhP1EmwO858XIvIgB1vPxzmUGNAlfPW1zCcjp3v84zk1cZCx
6a2b609GrgHZmrmT7+AX57OSy9pk9Ftd8rLpw/cwQQ/nqEJkpKLr8aiLOxGq
Qv5x/5zhRvil8h+m7z+CpL0AubeUG5XcsOa7VpAMjSSREwYPuJGa7Q+1bu3P
sNDmxdN1lRuV36Fzu9aZCokKsZlyytzor9eH1mur30Bt7ZuWC5Eb6QbMMfYE
fYf0Cz/rtoa5kO25vcLfQ9Ph0uJK3PsqLjRx3lH7qEAGHHMzE/wZw4Wkal5a
OfZlwPFzDT6b/lzI4UKB9/fkTLgQjKmv3OJC00Zs344q/IDbwYLu5SpcaM7q
C5uMQS5IrR7SdZ7iREdY+M8bS/2E6yY2v5RbOdEtysMgP9o8UCKaJt4u4kRD
m9e26zJ/wWV+ycW+GE7U9pJz7i4PBkR7OmNtbU5kPnRqon2iCL6eztqeuceB
NPgSqoW+VsD8M2WlaRM2xHpavlLvVSMcv2PQ1X2HGYVelUjLr2iEI+xXytMu
MiNGT6FIqY1GuKJUoRquwIxocogmjDeaQLsjJfrRFhNalakZL5BshvdlhyVV
njOhITEb5iMFLXDLNtCePYsR/WKN0WAdbodxEbdIB1YGpCj1VNpzVwcoP0dp
n+bpUbamL+eYZgdIeug0LLbRo/Sgm23FaR1gYGtV2vyJHiURZG293DuBNMd5
IgnRo8jFyuAJlm7wiGaTifekQ/J3fCytBPog6TDdoygCLWp6TzDJlesDzSnv
K92jNMi5OUCfVb8Pvnt8CjxbS4PSlINPZwX1QaWBMIPtWxp0kCV8F91iHzwJ
ry/kVqFB/CnvqxJr+iHsc8aLhQAi2ugvOT4YOAjGhFdRTaIEFMurLnni3SDs
400TqGLbyS/Nir1P8gaB/MmBL39uG+6lV7MdnxuEAxw0Qzlvt2Hap2U04PoQ
mLThJdfWt6BPaOyN6MlhSOmu09XANqHkMgudxfQIpGS23TN0WocGLtqzCsyj
4GxZdbROZx16q6n+JLFRaKwNZfSWWgeq6sR2xpVRiHSlU7AbpYKMQsU67Z9R
cLqw5v/iBhXi+IIXPr0Zg582+xyXr6+BayvN4LjGBHypc1Qx816BgBfUfQWW
E3CbWZ4uzWwFnuvNm0f6TEB8g3+K+NkVSC3r7zmVNQFH3ZjfxZJWoC8H73iy
ZxKiPziWur9ZBu3XPg2HlyfBiW9Bc6BkCfZfoRbeTfwHdTzP+RrkFiGF4/qk
2+9/cLelICJRZBGkSwt5fJr/gcypfs4opkVQOB5iE8o4Ddt9TTb1XQugwcbP
lmg/DQl2Km9ygxbAoVDeuOn4DNjdpvnJ3TcPnVGKbkIWs1BiSWL4mzwHIk4T
T97emYXFjRwHyeg5MNeKS9jnNQu2RtmRHwLmYIhIqBSPmgVngUC/3mtzMH2n
TFiudBbWZXU+B/POAUHTsEhbcg7EDUZonEJm4cCmC5vP/ByMOyZanKWfgdeS
tz5yEObh8KUeD6XBaSAZmyu9Z5uHiCshvjcLp2E6Q9uuRGIegryiGXV9piHb
9sAfktk8LFe/IdpS/4FaU4v3q6p5qOrRYPZYnwLrLyen0j8ugJeEgMWSyCS0
tR0N/C9jAdZPhvVF0kzCeYaDgk3YAnR+G6o1HpmAIze4NVY6FsBMljhvmjYB
y3yTiae5FqH5lsSCCpqA4IC4q5UPFkG7+3GXjP04pFzZrhw0XILO6rkcwa5R
MHwoZRRmuQQHqS3ZvTu+oP1uNKjotAQszhXahd9H4Tpd+vqzkCU4abf0tD1w
FHi/m0sr/l6CMK6br68cHoUAuqJnT/ctg/PLttfOj0bA9PtDffmpZZDVW7g7
pTEMpI70rt7VZWB/96l/QX4Ycui6bUPpd3w1aTrCvX8YuE3k/XtFVuBi+9c9
rzaHoIJuhBJyYQUOr+OuWZlDoGCiTu7JXgEDj7/+YmJDwEFPagnyX4XXV7yf
LfIMwuKCU9Dcs1XISA+y2aYbhI6BVgXT2FUoZJhk2L00AB/xT6+OZa7Cyni8
RHjzACh6n7nSNbQKYdGB9AavBsBiwb3rmMYaUASlxOREBiC7f3Sgi50Kc8nc
4VmK/fCmTveFuhAV6nWdrUYk+8EP+3E2Q5y6w13hw+I7/KgVH/gxGFGBTR6i
24n90Ge8x1rWmQqTtbnnlqr6gFRnOB7cTIUfhCLJdYs+uF7wZ0Y2bh2uFHO7
Wp3oBZdtJ9Gvn9dB5bJiuPHuXniMhC8fyFkH+vs97+13+DejyDlvV8M6cA7m
TP2r7QGGsj2PNhg34M1nz/3Xb/VAWq2HYKnLBuyuJx0u/dgNW32HVa9obYK2
rOmfp0e6gCza7tZgvAmai7oJLPxdIGH5MFXLehOupfEqfiR2wcXhDg4V/024
WCLJLNrcCUnjwR2iOZsQKvpKWvtBJ+jO9ztOiW7BS0t6YaWGDoinfRnrS90C
DdyqLupZO0yfcSviYtwGzch3UoZe7aDiZzyRSN6Gk1McqpJ27dC3IXiqXHob
csPC9Umq7SC6/K6d02wb5j9eEkvebIOksc/8H4q3wU0smATObdA6cl3LQo2A
eCMF3DRtW4EQpGf2RZuAXBkiquWNW0HiAHJZvEhARi18fLIareBuue9NkBkB
Bfq6SJtItIJg3+BE6k7v5/QTA+vxFjBttw1dSCUgppjmQdM7LdBX5VzxkIOI
tBi3z54JbIa9UY9ELvMRkV1phk6zSzOYm752ObCbiCZLaa96WDVD31T+7lJJ
IooGaak51WboZ2N2ZlQjooHGCoN45mYY0HsnGOpNRL8+xZc0v2iC4cYq++fj
Ozkgci72dGYjTHSKsccW0yAv/hndDYEGKP/Q0L28wxn3rQWSy9gbIMnO75tB
HQ3KijMUjKdtAIuVTm22bhqU3rIsav2vHjq4XzzxW6ZBw/Yj9x0L66FCk8hs
c4gWRey9dPSyfT2k5HTTyu1wRzTHpzN7S+vA+sXLtWoTOpT03tFgS7IWzH/f
6CTdoEMzPZI2hgK1YDIsna9uQ4e8ZnSF8xlrQedEsV+hCx0qzx+Vyh6qAbnO
GcYfT+nQ9m1n6cvvaoBmvyZfXAEd8pQNv3xyVw28zViXvSVKjxqoBobHuaqh
pd7cgWGCHlVJmqbPSVbB2H7d55Wz9CjFNj1WU6gK1u4pZYSt0CO9QzZFaSxV
ICzIt8pHz4Dks78/T5iqBEuLqkDxvQzowuGOZ3u/V8LsvPwbDUMGtFFbkvtI
oRJIPCyVoUUMiEqTH/FItwJUDH+Ic7xhRGdG8nJjEspgOun0H7P3jEi42Kct
I6oM4lf+WKQnM6IjQQOVTY/LYON1S/yFnV5xTMSM/vjdMvjZuUKOqmZEyo9P
DBn9VwZyN04RBAhMKGvqPI3ySClIOmBtojeZkNGzKR95uVLYFVARonCUGTFF
dU9qjJZAz7qLLftOr/FZ061/2FUCSfdE1EeUmZGDLt1QeX0JyNm50L08z4w6
D+U42f0ugYv6u32XbjKjdqEaVZbIEngqctc1K44ZFezZv1CpUgKEX/xmsiQS
Uq0SmqB7WwzjCzZyR4ZJqNtc8EnT3SL4W3v0wMgkCTUoOh9lsSuC9C8rvG/n
ScjlKAOthnkR3LcMXmEjsKDojyz7mnSLgKYxKe+fIAtSp98VKy9dBIIZw+ib
PgsaOW/+nn+sELSdLHWkf7Mgy4xnF05aFULa1HVryResKH7WNLrSAYfhp7yg
KsaO2NueTch/ygceF0NzmVYOZCi9ksv5JQ+u+knxxGdzoqlh8yM/VXMhidSm
9PEBF1IezZ9MVcyGfzkVwS8ucyNzrr2FxmpZMKUoJM69h4yeXgqMzv+WAUm0
Gj3RomSkdFrkLEtyBpjXuEYLHCSjhxkXA00TMqDZsoZ232Eymop3pTC/yICC
MP++o0pk1MUQ5hPmngHhQ6MxOkZkJPOnMAPOZYBceBZryHMy0laPSj7aQ4Fp
k/5i1hdktGp5YWailQIpB9i9wl+SUXsyz4PP9RTY/ctm/FU8GVGkEm/I/KEA
w4hgadIXMjpJpeG8+ZUCbUr+viVlOxylcZDL1osCkQxpChpVZER/l5hmeI8C
2vUd/6pqyOh5cPRtDUcKFFrLmTY2k9FHc0NteUsKpEaMKg4MklGt3XttOS0K
WJnyzN4cJSPZ5vhiJVUK7BE/kzw+QUa8Hde01YACUb9jeefmyEhtrjbU6jgF
dIPL/roukdE7komy+2EKMF1cDFxdJSOmcqOVMHEKFAnvU/LeIKMvT37+TNlH
gf/bo9D/71H/A7uK/Fs=
      "]]}}, {{}, {}, 
    {RGBColor[1, 0, 0], Thickness[0.008], Opacity[1.], Dashing[0.01], 
     LineBox[CompressedData["
1:eJw1mWk01V/Ux6+Za8xFCMlMg/5CiuwjZUoRSiQyRDOhDKlMkVRkaEAokhS5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      "]]}}, 
   TagBox[InsetBox[
     RowBox[{"Effective", " ", "Expansion", " ", "Force", " ", 
      StyleBox[
       FractionBox[
        OverscriptBox["a", "\[DoubleDot]"], "a"],
       FontFamily->"Times New Roman",
       FontSlant->"Italic"]}], {-3, 12}],
    "InsetString"], 
   TagBox[InsetBox[
     RowBox[{"\[Eta]", "=", "1.9"}], {2, 15}],
    "InsetString"], 
   TagBox[InsetBox[
     RowBox[{"c", "=", "5"}], {1, 5}],
    "InsetString"], 
   TagBox[InsetBox[
     RowBox[{"c", "=", "2"}], {0, 2}],
    "InsetString"]},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  BaseStyle->{Large, FontFamily -> "Times", Italic},
  DisplayFunction->Identity,
  Frame->True,
  FrameLabel->{
    FormBox["\"t\"", TraditionalForm], 
    FormBox[
    "\"\\!\\(\\*\\nStyleBox[FractionBox[OverscriptBox[\\\"a\\\", \\\"\
\[DoubleDot]\\\"], \\\"a\\\"],\\nFontFamily->\\\"Times New \
Roman\\\",\\nFontSlant->\\\"Italic\\\"]\\)\"", TraditionalForm]},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImageSize->{1009., Automatic},
  LabelStyle->Directive[
    GrayLevel[0], Large],
  Method->{"DefaultBoundaryStyle" -> Automatic, "ScalingFunctions" -> None},
  PlotRange->All,
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.6721415303095446`*^9, 3.672141551005947*^9}, {
   3.6836137506588187`*^9, 3.6836137730916677`*^9}, 3.683712221764184*^9, 
   3.6837144760159407`*^9, 3.683980316876856*^9}]
}, Open  ]]
},
WindowSize->{1582, 786},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"10.0 for Microsoft Windows (64-bit) (July 1, 2014)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 312, 7, 36, "Input"],
Cell[CellGroupData[{
Cell[895, 31, 3006, 79, 147, "Input"],
Cell[3904, 112, 7803, 147, 656, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[11744, 264, 19746, 542, 1846, "Input"],
Cell[31493, 808, 29064, 506, 694, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[60594, 1319, 11075, 305, 820, "Input"],
Cell[71672, 1626, 13563, 244, 509, "Output"],
Cell[85238, 1872, 7633, 147, 509, "Output"]
}, Open  ]],
Cell[92886, 2022, 13859, 361, 1036, "Input"],
Cell[CellGroupData[{
Cell[106770, 2387, 7107, 185, 388, "Input"],
Cell[113880, 2574, 25260, 438, 696, "Output"],
Cell[139143, 3014, 15370, 275, 689, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[154550, 3294, 5164, 133, 307, "Input"],
Cell[159717, 3429, 102921, 1712, 441, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[262675, 5146, 18252, 502, 1927, "Input"],
Cell[280930, 5650, 12657, 243, 747, "Output"]
}, Open  ]],
Cell[293602, 5896, 8509, 210, 523, "Input"],
Cell[CellGroupData[{
Cell[302136, 6110, 4856, 125, 280, "Input"],
Cell[306995, 6237, 27266, 469, 714, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[334298, 6711, 6242, 175, 576, "Input"],
Cell[340543, 6888, 20919, 367, 679, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

